Sharp Logarithmic-Product Bounds for List Replicability of Sign Matrices

List replicability measures how many accurate hypotheses suffice to contain the output of a learning rule with arbitrarily high confidence. We prove that every nonempty class of $m$ binary concepts on $n$ domain points has list replicability at most $805\ln(2m)\ln(2n)$. This resolves the logarithmic-product conjecture of Blondal, Hatami, Hatami, Lalov, and Tretiak. Hanner matrices give lower bounds of the same order, for square matrices and for explicit families with unequal logarithmic aspect ratios. The upper bound is obtained by constructing nested acyclic sets in the faces of a cube. A critical-point estimate supplies highly connected regions, weighted cell attachments keep the sets compatible across faces, and a cubical carrier theorem converts them into accurate finite covers and learning rules. Appending one constant coordinate turns list replicability into an exact geometric quantity, the face width, and graph-orientation classes satisfy exact product formulas. In particular, there are explicit classes with list replicability $4k+1$ and equivariant index $3k$, so the additive gap between the two is unbounded. We also develop entropy-tilting and two-sided Gibbs constructions, give combinatorial upper bounds adapted to structured matrices, compute exact values on classical families, and study the index of Paley matrices.

==> anc/README.txt <==
Computational material for
Sharp Logarithmic-Product Bounds for List Replicability of Sign Matrices
Guangjian Zhang

The verification directory contains the programs and certificates described
in the paper's Computational verification appendix. Keep its contents
together. See verification/README.txt for dependencies and run commands.
The manuscript is compiled independently from main.tex; these files are not
executed during LaTeX compilation.


==> anc/verification/README.txt <==
Verification material for
Sharp Logarithmic-Product Bounds for List Replicability of Sign Matrices

These files verify the finite computations listed in the appendix
"Computational verification" of the paper. The general theorems are proved in
the paper.

Requirements: Python 3.10 or later; numpy, scipy, sympy, python-sat.
The verification directory accompanies the article as ancillary material.
Run from its parent directory (anc/ in the arXiv source package):

  python verification/check_c32.py
  python verification/check_finite_certificates.py
  python verification/check_hadamard_om.py
  python verification/check_h8_enumeration.py
  python verification/check_paley_integral.py
  python verification/check_paley_tables.py
  python verification/check_structural_families.py
  python verification/check_vote_geometry.py

The scripts use no network service. Some write supplementary summary files beside
the script. The H8, K4, and Paley-13 checks compare against the supplied
certificates without overwriting them. Optional --generate flags for the H8 and
finite-certificate/Paley-13 programs write separate .generated files. Some
enumerations can take several minutes.

check_c32.py
  Constructs the K4 source-free orientation class, enumerates all literal links
  up to the permutations of the vertices of K4, and computes integral homology
  by Smith normal form. It checks torsion as well as ranks.

check_finite_certificates.py
  Checks rational sign realizations, the Fano pairing certificate, Paley-13
  finite certificates, and the displayed small signed-shattering witnesses.

check_hadamard_om.py; om_tools.py
  Enumerates the compatible rank-four Grassmann-Pluecker assignments on
  eight elements, groups them into seven coordinate-symmetry orbits, and
  replays the supplied rational Farkas certificates, checking their orbit
  coverage, weight counts, positivity, normalization, and exact identities.
  The optional generation mode uses floating-point linear programming
  followed by exact rational verification. The supplied H8 and H16 factors
  are also checked using rational arithmetic.

check_h8_enumeration.py
  Repeats the enumeration of the 13888 assignments by backtracking with unit
  propagation, without a solver, and compares the list with the lists given
  by the solvers glucose4, minisat22, and cadical153.

check_paley_integral.py
  Reads the supplied integer primitive for the Paley-13 Euler cocycle and
  checks every equation. It independently replays the equivariant free-face
  collapses used to reduce dimension. A mod-two calculation alone would
  not suffice for the obstruction used in the paper.

check_paley_tables.py
  Enumerates closed faces of the Paley examples p=5,13,17,29,37 and checks
  the closed-face counts, closure heights, largest switchable-square sides,
  and mixed-face entries.

check_structural_families.py
  Evaluates the low-dual-dimension priority lists on small and random classes,
  and checks the missing-cycle family and the cyclic anchored patterns. These
  are supplementary checks of the examples in the paper.

check_vote_geometry.py
  Checks the Walsh convolution identities and threshold encodings on
  deterministic numerical fixtures. It also checks the polynomial sign
  patterns for Hamming balls, the row vectors for punctured cubes, the
  parity-polytope lift identity, and the constants and exclusion inequalities
  in all 21 rows of the analytic Paley table. The numerical Fourier and encoding
  checks illustrate statements that are proved analytically in the section
  "Sign-compatible geometry of vote images".


==> anc/verification/c32_integral_check.json <==
{
  "rows": 32,
  "faces": 603,
  "orbits": 33,
  "summary": [
    {
      "literal_count": 0,
      "homology": [
        [
          3,
          3
        ]
      ],
      "count": 1
    },
    {
      "literal_count": 1,
      "homology": [
        [
          2,
          1
        ]
      ],
      "count": 12
    },
    {
      "literal_count": 2,
      "homology": [],
      "count": 48
    },
    {
      "literal_count": 2,
      "homology": [
        [
          1,
          1
        ]
      ],
      "count": 12
    },
    {
      "literal_count": 3,
      "homology": [],
      "count": 152
    },
    {
      "literal_count": 3,
      "homology": [
        [
          0,
          1
        ]
      ],
      "count": 4
    },
    {
      "literal_count": 4,
      "homology": [],
      "count": 180
    },
    {
      "literal_count": 4,
      "homology": [
        [
          1,
          1
        ]
      ],
      "count": 30
    },
    {
      "literal_count": 5,
      "homology": [],
      "count": 72
    },
    {
      "literal_count": 5,
      "homology": [
        [
          0,
          1
        ]
      ],
      "count": 60
    },
    {
      "literal_count": 6,
      "homology": [
        [
          -1,
          1
        ]
      ],
      "count": 32
    }
  ],
  "details": [
    {
      "representative": [],
      "orbit_size": 1,
      "homology": {
        "3": {
          "rank": 3,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0
      ],
      "orbit_size": 12,
      "homology": {
        "2": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        2
      ],
      "orbit_size": 12,
      "homology": {}
    },
    {
      "representative": [
        0,
        3
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        7
      ],
      "orbit_size": 12,
      "homology": {
        "1": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        10
      ],
      "orbit_size": 12,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        5
      ],
      "orbit_size": 12,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        6
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        8
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        9
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        3,
        5
      ],
      "orbit_size": 12,
      "homology": {}
    },
    {
      "representative": [
        0,
        3,
        6
      ],
      "orbit_size": 8,
      "homology": {}
    },
    {
      "representative": [
        0,
        3,
        8
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        3,
        9
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        7,
        9
      ],
      "orbit_size": 4,
      "homology": {
        "0": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        2,
        5,
        6
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        5,
        8
      ],
      "orbit_size": 24,
      "homology": {
        "1": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        2,
        5,
        9
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        6,
        9
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        6,
        10
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        6,
        11
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        8,
        10
      ],
      "orbit_size": 12,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        8,
        11
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        3,
        5,
        6
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        3,
        8,
        11
      ],
      "orbit_size": 6,
      "homology": {
        "1": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        2,
        5,
        6,
        8
      ],
      "orbit_size": 24,
      "homology": {
        "0": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        2,
        5,
        6,
        9
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        5,
        6,
        10
      ],
      "orbit_size": 24,
      "homology": {
        "0": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        2,
        5,
        6,
        11
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        5,
        8,
        10
      ],
      "orbit_size": 12,
      "homology": {
        "0": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        2,
        6,
        9,
        10
      ],
      "orbit_size": 24,
      "homology": {}
    },
    {
      "representative": [
        0,
        2,
        5,
        6,
        8,
        10
      ],
      "orbit_size": 24,
      "homology": {
        "-1": {
          "rank": 1,
          "torsion": []
        }
      }
    },
    {
      "representative": [
        0,
        2,
        5,
        6,
        8,
        11
      ],
      "orbit_size": 8,
      "homology": {
        "-1": {
          "rank": 1,
          "torsion": []
        }
      }
    }
  ]
}

==> anc/verification/check_c32.py <==
"""Exhaustive integral link check, constructed independently from K4 orientations."""
from itertools import combinations, product, permutations
from collections import Counter
from pathlib import Path
import json
from sympy import Matrix, ZZ
from sympy.matrices.normalforms import smith_normal_form
edges=list(combinations(range(4),2)); edge_index={e:i for i,e in enumerate(edges)}
rows=[]
for bits in product((0,1),repeat=6):
 incoming=[0]*4
 for (a,b),v in zip(edges,bits): incoming[b if v==0 else a]+=1
 if min(incoming)>0: rows.append(tuple(2*j+v for j,v in enumerate(bits)))
faces=set()
for row in rows:
 for k in range(7): faces.update(combinations(row,k))
faces={tuple(sorted(t)) for t in faces}
perms=[]
for p in permutations(range(4)):
 mp={}
 for j,(a,b) in enumerate(edges):
  for bit in (0,1):
   src,dst=(a,b) if bit==0 else (b,a)
   u,v=p[src],p[dst]; e=tuple(sorted((u,v)))
   mp[2*j+bit]=2*edge_index[e]+int(u>v)
 perms.append(mp)
def orbit_key(t):return min(tuple(sorted(mp[x] for x in t)) for mp in perms)
reps=Counter(orbit_key(t) for t in faces)
def homology(link):
 by={k:sorted(t for t in link if len(t)==k+1) for k in range(-1,6)}
 ranks={-1:0,6:0}; tors={}
 for k in range(0,6):
  a,b=by[k-1],by[k]
  if not a or not b: ranks[k]=0;tors[k]=[];continue
  ix={t:i for i,t in enumerate(a)}; mat=[[0]*len(b) for _ in a]
  for j,t in enumerate(b):
   for z in range(len(t)):mat[ix[t[:z]+t[z+1:]]][j]=(-1)**z
  d=smith_normal_form(Matrix(mat),domain=ZZ)
  diag=[abs(int(d[i,i])) for i in range(min(d.shape)) if d[i,i]]
  ranks[k]=len(diag);tors[k]=[x for x in diag if x>1]
 ans={}
 for k in range(-1,6):
  b=len(by[k])-ranks[k]-ranks[k+1]
  t=tors.get(k+1,[])
  if b or t:ans[str(k)]={'rank':b,'torsion':t}
 return ans
assert len(rows)==32 and len(faces)==603 and len(reps)==33
summary=Counter();details=[]
for t,count in sorted(reps.items(),key=lambda z:(len(z[0]),z[0])):
 ts=set(t)
 lk={s for s in faces if not ts.intersection(s) and tuple(sorted(ts.union(s))) in faces}
 h=homology(lk)
 assert all(not x['torsion'] for x in h.values())
 signature=tuple((int(k),v['rank']) for k,v in h.items())
 summary[(len(t),signature)]+=count
 details.append({'representative':t,'orbit_size':count,'homology':h})
 print(len(t),t,count,h,flush=True)
result={'rows':len(rows),'faces':len(faces),'orbits':len(reps),'summary':[{'literal_count':k,'homology':list(h),'count':v} for (k,h),v in sorted(summary.items())],'details':details}
expected={(0,((3,3),)):1,(1,((2,1),)):12,(2,()):48,(2,((1,1),)):12,
          (3,()):152,(3,((0,1),)):4,(4,()):180,(4,((1,1),)):30,
          (5,()):72,(5,((0,1),)):60,(6,((-1,1),)):32}
assert dict(summary)==expected
archived=json.loads(Path(__file__).with_name('c32_integral_check.json').read_text(encoding='utf-8'))
assert json.loads(json.dumps(result))==archived
print('All displayed table entries and the archived check file agree.')
print(json.dumps(result['summary']))


==> anc/verification/check_finite_certificates.py <==
"""Reconstruct and check the finite certificates using exact integer arithmetic.

Run with Python 3.10 or later. No numerical or external packages are needed.
The supplied JSON includes a primitive for w_1^4 on the Paley-13 quotient.
The default run checks it without overwriting it.
"""
from itertools import combinations
from pathlib import Path
import json, gzip, argparse
parser=argparse.ArgumentParser()
parser.add_argument('--generate',action='store_true')
args=parser.parse_args()

def canonical(face):
    t=tuple(sorted(face,key=abs))
    return t if t[0]>0 else tuple(-x for x in t)

def quotient_faces(rows,k):
    return sorted({canonical(t) for row in rows for t in combinations(row,k)})

def w(face):
    return int(all(a*b<0 for a,b in zip(face,face[1:])))

def row_reduce(equations,n):
    pivots={}; inconsistent=False
    for mask,rhs in equations:
        while mask:
            p=mask.bit_length()-1
            if p in pivots:
                a,b=pivots[p];mask^=a;rhs^=b
            else:
                pivots[p]=(mask,rhs);break
        else:
            if rhs: inconsistent=True
    if inconsistent:return None,len(pivots)
    sol=0
    for p,(mask,rhs) in sorted(pivots.items()):
        if ((mask&sol).bit_count()&1)^rhs: sol|=1<<p
    return sol,len(pivots)

def paley(p):
    squares={a*a%p for a in range(1,p)}
    return [[1 if i==j or (i-j)%p in squares else -1 for j in range(p)] for i in range(p)]

def literal_rows(mat):
    return [tuple((j+1)*s for j,s in enumerate(row)) for row in mat]

def primitive(mat,k):
    rows=literal_rows(mat);lower=quotient_faces(rows,k);upper=quotient_faces(rows,k+1)
    ix={t:i for i,t in enumerate(lower)};eq=[]
    for f in upper:
        mask=0
        for j in range(k+1):mask^=1<<ix[canonical(f[:j]+f[j+1:])]
        eq.append((mask,w(f)))
    sol,rank=row_reduce(eq,len(lower))
    if sol is not None:
        assert all(((a&sol).bit_count()&1)==b for a,b in eq)
    return {'lower_count':len(lower),'upper_count':len(upper),'rank':rank,
            'primitive':None if sol is None else [f for i,f in enumerate(lower) if (sol>>i)&1]}

F=[[(-1)**((i&j).bit_count()) for j in range(1,8)] for i in range(1,8)]
col_order=[1,2,4,3,6,7,5]
cols=[(1,1,1,1),(-1,-2,-4,-8),(1,3,9,27),(-1,-4,-16,-64),(1,5,25,125),(-1,-6,-36,-216),(1,7,49,343)]
rows=[(-65,36,-4,0),(99,-40,4,0),(-21,20,-4,0),(429,-430,108,-8),(-819,542,-116,8),(385,-334,92,-8),(-135,174,-68,8)]
# Row vectors use the binary labels 1,...,7; columns use col_order.
margin=min(F[i-1][j-1]*sum(a*b for a,b in zip(u,v)) for i,u in enumerate(rows,1) for j,v in zip(col_order,cols))
assert margin>0,margin
z=[(1,2,3,-4),(1,2,3,-5),(1,2,-3,4),(1,2,-3,5),(1,2,4,-5),(1,2,-4,5),(1,-2,3,-4),(1,-2,3,-5),(1,-2,-3,4),(1,-2,-3,5),(1,-2,4,-5),(1,-2,-4,5)]
f3=set(quotient_faces(literal_rows(F),4));boundary=set()
for f in z:
    assert canonical(f) in f3
    for j in range(4):
        t=canonical(f[:j]+f[j+1:]);boundary.symmetric_difference_update([t])
assert not boundary and sum(map(w,z))%2==1
fano=primitive(F,3)
assert fano['primitive'] is None and fano['rank']==104
assert fano['lower_count']==140 and fano['upper_count']==224
assert primitive(F,2)['rank']==35
V5=[(2,0),(1,3),(-3,2),(-3,-2),(1,-3)]
assert all(paley(5)[r][i]*sum(x*y for x,y in zip(V5[r],V5[i]))>0
           for r in range(5) for i in range(5))

B=paley(13)
c=[1000,885,568,121,-355,-749,-971,-971,-749,-355,121,568,885]
s=[0,465,823,993,935,663,239,-239,-663,-935,-993,-823,-465]
U=[(937500,5*c[r],5*s[r],4*c[3*r%13],4*s[3*r%13]) for r in range(13)]
V=[(1,c[i],s[i],c[3*i%13],s[3*i%13]) for i in range(13)]
margins={(r,i):B[r][i]*sum(x*y for x,y in zip(U[r],V[i])) for r in range(13) for i in range(13)}
assert min(margins.values())==102714
assert {x for x,y in margins.items() if y==102714}=={(5,7),(6,8),(7,5),(8,6)}
P=primitive(B,4)
assert P['upper_count']==13572 and P['primitive'] is not None
assert P['rank']==4275 and len(P['primitive'])==816
shattering={13:[0,1,2,4],17:[0,1,2,3],29:[0,1,2,3,7],37:[0,1,2,4,12,29]}
for p,J in shattering.items():
    patterns={tuple(sign*row[j] for j in J) for row in paley(p) for sign in (-1,1)}
    assert len(patterns)==2**len(J)
result={'fano':{'minimum_margin':margin,**fano},'paley13':P,'signed_shattering':shattering}
out=Path(__file__).with_name('finite_certificates.json.gz')
if args.generate:
    with gzip.open(out.with_name('finite_certificates.generated.json.gz'),'wt',encoding='utf-8') as f:
        json.dump(result,f,indent=2)
else:
    with gzip.open(out,'rt',encoding='utf-8') as f: supplied=json.load(f)
    assert supplied==json.loads(json.dumps(result))
    support={tuple(face) for face in supplied['paley13']['primitive']}
    for face in quotient_faces(literal_rows(B),5):
        coboundary=sum(canonical(face[:j]+face[j+1:]) in support for j in range(5))%2
        assert coboundary==w(face)
print('Fano rank-four margin:',margin,'; cochain rank:',fano['rank'])
print('Paley-13: verified',P['upper_count'],'equations; primitive support',len(P['primitive']))
print('All four signed-shattering certificates verified.')


==> anc/verification/check_h8_enumeration.py <==
"""Exhaustive enumeration of the rank-four assignments for H_8, without a solver.

check_hadamard_om.py enumerates the compatible Grassmann-Pluecker assignments
with a satisfiability solver. This program repeats the enumeration by plain
backtracking with unit propagation, so that the completeness of the list does
not rest on any solver, and it compares the result with three solvers.
The backtracking part takes several minutes.
"""
import sys
from pysat.solvers import Solver
from om_tools import encode, affine_rows

N, R = 8, 4
bases, var, clauses = encode(N, R, affine_rows(3))
clauses.append([var[bases[0]]])
nv = max(abs(x) for c in clauses for x in c)
assert nv == len(bases) == 70

occ = {}
for i, c in enumerate(clauses):
    for x in c:
        occ.setdefault(x, []).append(i)
assign = [0] * (nv + 1)
solutions = []


def value(x):
    v = assign[abs(x)]
    return 0 if v == 0 else (1 if (v > 0) == (x > 0) else -1)


def propagate(literals):
    """Set the literals true and propagate. Return (no conflict, assigned variables)."""
    trail = []
    queue = list(literals)
    while queue:
        x = queue.pop()
        v = value(x)
        if v == 1:
            continue
        if v == -1:
            return False, trail
        assign[abs(x)] = 1 if x > 0 else -1
        trail.append(abs(x))
        for i in occ.get(-x, ()):
            free = []
            satisfied = False
            for y in clauses[i]:
                w = value(y)
                if w == 1:
                    satisfied = True
                    break
                if w == 0:
                    free.append(y)
            if satisfied:
                continue
            if not free:
                return False, trail
            if len(free) == 1:
                queue.append(free[0])
    return True, trail


def search():
    v = next((u for u in range(1, nv + 1) if assign[u] == 0), None)
    if v is None:
        assert all(any(value(y) == 1 for y in c) for c in clauses)
        solutions.append(tuple(1 if assign[var[b]] > 0 else -1 for b in bases))
        return
    for x in (v, -v):
        ok, trail = propagate([x])
        if ok:
            search()
        for u in trail:
            assign[u] = 0


ok, _ = propagate([c[0] for c in clauses if len(c) == 1])
assert ok
search()
assert len(solutions) == len(set(solutions)) == 13888
print("backtracking enumeration:", len(solutions), "assignments", flush=True)
reference = set(solutions)

for name in ("glucose4", "minisat22", "cadical153"):
    found = set()
    with Solver(name=name, bootstrap_with=clauses) as solver:
        while solver.solve():
            model = set(x for x in solver.get_model() if x > 0)
            bits = tuple(1 if var[b] in model else -1 for b in bases)
            found.add(bits)
            solver.add_clause([-var[b] if bits[i] > 0 else var[b] for i, b in enumerate(bases)])
    assert found == reference
    print(name, "gives the same", len(found), "assignments", flush=True)
print("ALL OK")


==> anc/verification/check_hadamard_om.py <==
"""Exhaustive rank-four enumeration and rational final-polynomial certificates."""
import itertools, json, time, sys, argparse
from pathlib import Path
from fractions import Fraction as Fr
import numpy as np
from pysat.solvers import Solver
from om_tools import *

parser=argparse.ArgumentParser()
parser.add_argument('--generate', action='store_true', help='Regenerate rational certificates into a separate file')
args=parser.parse_args()
N, R = 8, 4
s = "+++-+-++-+-++-+--+--+-+-++-++-++-++-++-++-+-++-++-++-++----++-+++++-++"
B = list(itertools.combinations(range(N), R))
assert len(s)==len(B)==70
print("len string", len(s), "bases", len(B))
chi = {b: (1 if ch == '+' else -1) for b, ch in zip(B, s)}
assert check_chirotope(chi, N, R)
print("Chirotope: GP ok")
tp = all_topes(chi, N, R)
print("topes", len(tp), "(expect 128 = 2*(1+7+21+35))")
assert len(tp)==128
aff = affine_rows(3)
assert len(set(aff))==16 and set(aff)<=set(tp)
assert vc(aff,8)==4
print("all 16 affine rows are topes:", all(a in set(tp) for a in aff), "distinct affine", len(set(aff)))
print("VC(±H8) =", vc(aff, 8))

# own enumeration
t0 = time.time()
bases, var, cl = encode(N, R, aff)
cl.append([var[bases[0]]])
sols = []
with Solver(name='glucose4', bootstrap_with=cl) as S:
    while S.solve():
        m = set(x for x in S.get_model() if x > 0)
        bits = tuple(1 if var[b] in m else -1 for b in bases)
        sols.append(bits)
        S.add_clause([-var[b] if bits[i] > 0 else var[b] for i, b in enumerate(bases)])
print("own enumeration (glucose4, own CNF): |Sol| =", len(sols), round(time.time() - t0, 1), "s", flush=True)
assert len(sols)==13888
idx = {b: i for i, b in enumerate(bases)}
# all chirotopes valid?
assert all(check_chirotope({b: x[i] for i, b in enumerate(bases)}, N, R) for x in sols)

# own group: all of AGL(3,2) by enumeration of invertible matrices plus translations, flips by linear functions
def act(ch, pi, rho):
    out = [0] * len(bases)
    for i, b in enumerate(bases):
        img = tuple(pi[x] for x in b)
        v = psign(img) * ch[i]
        for x in b:
            v *= rho[x]
        out[idx[tuple(sorted(img))]] = v
    if out[0] < 0:
        out = [-x for x in out]
    return tuple(out)

def apply(M, v, x):
    y = 0
    for i in range(3):
        if bin(M[i] & x).count('1') % 2:
            y |= 1 << i
    return y ^ v

gens = []
idn = tuple(range(8)); rho0 = tuple([1] * 8)
for v in (1, 2, 4):
    gens.append((tuple(x ^ v for x in range(8)), rho0))
for M in ([1, 3, 4], [2, 4, 1]):   # transvection, cycle: generate GL(3,2)
    gens.append((tuple(apply(M, 0, x) for x in range(8)), rho0))
for a in (1, 2, 4):
    gens.append((idn, tuple((-1) ** bin(a & x).count('1') for x in range(8))))
Sset = set(sols)
seen = {}
orbs = []
for ch in sols:
    if ch in seen:
        continue
    seen[ch] = len(orbs); st = [ch]; o = []
    while st:
        c = st.pop(); o.append(c)
        for g in gens:
            d = act(c, *g)
            assert d in Sset, "not invariant"
            if d not in seen:
                seen[d] = len(orbs); st.append(d)
    orbs.append(o)
print("orbit sizes", sorted(len(o) for o in orbs), flush=True)

# GP biquadratic inequalities, sign rule asserted on random reals first
rng = np.random.default_rng(1)
for _ in range(20):
    V = rng.standard_normal((6, 4))
    d = lambda *a: np.linalg.det(V[list(a)])
    assert abs(d(0, 1, 2, 3) * d(0, 1, 4, 5) - d(0, 1, 2, 4) * d(0, 1, 3, 5) + d(0, 1, 2, 5) * d(0, 1, 3, 4)) < 1e-9

def rows_of(ch):
    c = lambda seq: psign(seq) * ch[idx[tuple(sorted(seq))]]
    out = []
    for lam in itertools.combinations(range(N), R - 2):
        rest = [e for e in range(N) if e not in lam]
        for a, b, cc, e in itertools.combinations(rest, 4):
            T = [(c(lam + (a, b)) * c(lam + (cc, e)), (lam + (a, b), lam + (cc, e))),
                 (-c(lam + (a, cc)) * c(lam + (b, e)), (lam + (a, cc), lam + (b, e))),
                 (c(lam + (a, e)) * c(lam + (b, cc)), (lam + (a, e), lam + (b, cc)))]
            sg = [t[0] for t in T]
            unique = [i for i in range(3) if sg.count(sg[i]) == 1]
            assert len(unique)==1, 'Uniform GP relation must have a unique opposite sign'
            lone = unique[0]
            for i in range(3):
                if i != lone:
                    r = {}
                    for x in T[lone][1]:
                        k = idx[tuple(sorted(x))]; r[k] = r.get(k, 0) + 1
                    for x in T[i][1]:
                        k = idx[tuple(sorted(x))]; r[k] = r.get(k, 0) - 1
                    out.append(r)
    return out

# Check the direction of every strict product inequality on an exact
# realizable configuration: rows (1,t,t^2,t^3), t=0,...,7.
from math import prod
vandermonde=[prod(b[j]-b[i] for i in range(4) for j in range(i+1,4)) for b in bases]
for inequality in rows_of((1,)*len(bases)):
    numerator=prod(vandermonde[j]**v for j,v in inequality.items() if v>0)
    denominator=prod(vandermonde[j]**(-v) for j,v in inequality.items() if v<0)
    assert numerator>denominator

# The same check on random integer configurations reaches every position of
# the lone term in a Grassmann-Pluecker relation.
import random
def det_int(M):
    if len(M)==1:return M[0][0]
    return sum((-1)**j*M[0][j]*det_int([r[:j]+r[j+1:] for r in M[1:]]) for j in range(len(M)))
integer_rng=random.Random(20261106)
for _ in range(50):
    while True:
        M=[[integer_rng.randint(-20,20) for _ in range(4)] for _ in range(8)]
        minors=[det_int([M[i] for i in b]) for b in bases]
        if all(minors):break
    for inequality in rows_of(tuple(1 if x>0 else -1 for x in minors)):
        numerator=prod(abs(minors[j])**v for j,v in inequality.items() if v>0)
        denominator=prod(abs(minors[j])**(-v) for j,v in inequality.items() if v<0)
        assert numerator>denominator

def farkas(ch):
    from scipy.optimize import linprog
    rows = rows_of(ch)
    nb = len(bases)
    A = np.zeros((nb + 1, len(rows)))
    for j, r in enumerate(rows):
        for k, v in r.items():
            A[k, j] = v
    A[nb, :] = 1
    b = np.zeros(nb + 1); b[nb] = 1
    res = linprog(np.zeros(len(rows)), A_eq=A, b_eq=b, bounds=(0, None), method='highs-ds')
    if res.status != 0:
        return None
    sup = [j for j in range(len(rows)) if res.x[j] > 1e-9]
    lam = {j: Fr(res.x[j]).limit_denominator(100000) for j in sup}
    # exact identity check; exact non-negativity; normalise
    tot = {}
    for j, l in lam.items():
        for k, v in rows[j].items():
            tot[k] = tot.get(k, Fr(0)) + l * v
    exact = all(v == 0 for v in tot.values()) and all(l > 0 for l in lam.values())
    assert exact and sum(lam.values())==1
    return {'support':sup,'weights':{str(j):str(l) for j,l in lam.items()},'exact':exact}

assert sorted(map(len,orbs))==[448,1344,1344,2688,2688,2688,2688]
if args.generate:
    certs=[]
    for o in sorted(orbs,key=len):
        cert=farkas(o[0]);assert cert is not None and cert['exact']
        certs.append({'orbit_size':len(o),'representative':o[0],**cert})
    Path(__file__).with_name('h8_nonrealizability.generated.json').write_text(json.dumps(certs,indent=2),encoding='utf-8')
else:
    certs=json.loads(Path(__file__).with_name('h8_nonrealizability.json').read_text(encoding='utf-8'))
    assert len(certs)==7
    checked=set()
    for cert,weight_count in zip(certs,[45,48,31,44,49,49,49]):
        ch=tuple(cert['representative'])
        assert ch in seen
        oid=seen[ch]
        assert oid not in checked and len(orbs[oid])==cert['orbit_size']
        checked.add(oid)
        inequalities=rows_of(ch)
        weights={int(j):Fr(v) for j,v in cert['weights'].items()}
        assert set(weights)==set(cert['support']) and len(weights)==weight_count
        assert all(v>0 for v in weights.values()) and sum(weights.values())==1
        assert all(0<=j<len(inequalities) for j in weights)
        total=[Fr(0)]*len(bases)
        for j,weight in weights.items():
            for k,value in inequalities[j].items(): total[k]+=weight*value
        assert not any(total)
        print('Archived rational certificate checked:',cert['orbit_size'],len(weights),flush=True)
    assert len(checked)==len(orbs)
# sign-rank realizations: exact
A = json.loads(Path(__file__).with_name('h8_signrank5_realization.json').read_text())
print("h8 json keys", list(A.keys()))
def exact_sign(P, Q):
    P = [[Fr(x) for x in r] for r in P]; Q = [[Fr(x) for x in r] for r in Q]
    return [[sum(a * b for a, b in zip(r, q)) for q in Q] for r in P]
M = exact_sign(A['P'], A['Q'])
assert all(len(r)==5 for r in A['P']+A['Q'])
print("h8 realization shape", len(M), len(M[0]), "dim", len(A['P'][0]), "no zero:", all(v != 0 for r in M for v in r))
assert all(v!=0 for row in M for v in row)
sgn = tuple(tuple(1 if v > 0 else -1 for v in r) for r in M)
print("rows of realization = H_8 up to row sign, after column order fixed:",
      {min(r, tuple(-x for x in r)) for r in sgn} == {min(r, tuple(-x for x in r)) for r in affine_rows(3)})
assert {min(r,tuple(-x for x in r)) for r in sgn} == {min(r,tuple(-x for x in r)) for r in affine_rows(3)}
A = json.loads(Path(__file__).with_name('h16_signrank7_realization.json').read_text())
M = exact_sign(A['P'], A['Q'])
assert all(len(r)==7 for r in A['P']+A['Q'])
assert all(v!=0 for row in M for v in row)
sgn = tuple(tuple(1 if v > 0 else -1 for v in r) for r in M)
print("h16 realization shape", len(M), len(M[0]), "dim", len(A['P'][0]), "no zero:", all(v != 0 for r in M for v in r))
print("rows = H_16 up to sign:", {min(r, tuple(-x for x in r)) for r in sgn} == {min(r, tuple(-x for x in r)) for r in affine_rows(4)})

assert {min(r,tuple(-x for x in r)) for r in sgn}=={min(r,tuple(-x for x in r)) for r in affine_rows(4)}

# integer factors displayed in the paper: the certificates rounded after scaling
for name, scale, k in (('h8_signrank5_realization.json', 6, 3), ('h16_signrank7_realization.json', 40, 4)):
    A = json.loads(Path(__file__).with_name(name).read_text())
    P = [[round(float(Fr(x)) * scale) for x in r] for r in A['P']]
    Q = [[round(float(Fr(x)) * scale) for x in r] for r in A['Q']]
    M = [[sum(a * b for a, b in zip(r, q)) for q in Q] for r in P]
    assert all(v != 0 for row in M for v in row)
    sgn = tuple(tuple(1 if v > 0 else -1 for v in r) for r in M)
    assert {min(r, tuple(-x for x in r)) for r in sgn} == {min(r, tuple(-x for x in r)) for r in affine_rows(k)}
    H = tuple(tuple(1 if bin(r & j).count('1') % 2 == 0 else -1 for j in range(2 ** k)) for r in range(2 ** k))
    assert sgn == H
    print("integer factors checked:", name, "max entry", max(abs(x) for r in P + Q for x in r), flush=True)


==> anc/verification/check_paley_integral.py <==
"""Integral Euler obstruction and equivariant collapse for the Paley-13 complex.

By default, reads the supplied integral primitive and the list of elementary
collapse pairs from the certificate file and checks every equation and collapse.
With --generate, computes them and writes a separate .generated file.
Uses only the Python standard library.
"""
from itertools import combinations
from collections import defaultdict
from pathlib import Path
import gzip,json,heapq,random,sys
GENERATE="--generate" in sys.argv

p=13;qr={a*a%p for a in range(1,p)}
rows=[tuple((j+1)*(1 if i==j or (i-j)%p in qr else -1) for j in range(p)) for i in range(p)]
def neg(t):return tuple(-v for v in t)
def canon(t):return t if t[0]>0 else neg(t)
faces={}
for k in range(1,p+1):
    faces[k]={t for row in rows for t in combinations(row,k)}
    faces[k]|={neg(t) for t in faces[k]}
def qfaces(k):return sorted({canon(t) for t in faces[k]})
lower=qfaces(4);upper=qfaces(5);ix={t:i for i,t in enumerate(lower)}
equations=[]
for f in upper:
    row=defaultdict(int)
    for j in range(5):row[ix[canon(f[:j]+f[j+1:])]]+=(-1)**j
    v=1
    for a,b in zip(f,f[1:]):v*=((1 if b>0 else -1)-(1 if a>0 else -1))//2
    equations.append(({k:c for k,c in row.items() if c},v))
if not GENERATE:
    with gzip.open(Path(__file__).with_name('paley13_integral_certificate.json.gz'),'rt',encoding='utf-8') as inp:
        cert=json.load(inp)
    assert cert['prime']==p and cert['diagonal']==1
    assert [tuple(t) for t in cert['four_cells']]==upper
    primitive={tuple(t):int(v) for t,v in cert['integer_primitive']}
    assert len(primitive)==len(cert['integer_primitive']) and set(primitive)<=set(lower)
    assert len(primitive)==1962 and max(map(abs,primitive.values()))==5
    assert len(equations)==13572
    assert all(sum(c*primitive.get(lower[k],0) for k,c in row.items())==v for row,v in equations)
    K=set().union(*faces.values())
    literals=list(range(1,p+1))+list(range(-p,0))
    def cofaces(t):
        return {tuple(sorted(t+(v,),key=abs)) for v in literals if v not in t and -v not in t}&K
    assert len(cert['equivariant_collapse_pairs'])==42970
    for f,g in cert['equivariant_collapse_pairs']:
        f,g=tuple(f),tuple(g)
        assert len({f,g,neg(f),neg(g)})==4
        for a,b in ((f,g),(neg(f),neg(g))):
            assert a in K and b in K and len(b)==len(a)+1
            assert cofaces(a)=={b} and not cofaces(b)
            K.remove(a);K.remove(b)
    assert max(map(len,K))-1==cert['remaining_dimension']==4
    assert len(K)==cert['remaining_faces']==15970
    assert all(neg(t) in K for t in K)
    assert all(t[:i]+t[i+1:] in K for t in K if len(t)>1 for i in range(len(t)))
    print('Archived certificate: 13572 integral equations and 42970 equivariant collapse pairs verified.')
    print('Remainder: 15970 faces, dimension 4; antipodal closure and all face inclusions verified.')
    sys.exit(0)
R=[dict(r) for r,b in equations];rhs=[b for r,b in equations]
occ=defaultdict(set)
for i,r in enumerate(R):
    for k in r:occ[k].add(i)
alive=[True]*len(R);heap=[(len(r),i) for i,r in enumerate(R)];heapq.heapify(heap);history=[]
while heap:
    length,i=heapq.heappop(heap)
    if not alive[i] or len(R[i])!=length:continue
    r=R[i]
    if not r:
        assert rhs[i]==0;alive[i]=False;continue
    candidates=[k for k,c in r.items() if abs(c)==1]
    if not candidates:continue
    pv=min(candidates,key=lambda k:len(occ[k]));cp=r[pv]
    history.append((pv,cp,dict(r),rhs[i]))
    for j in list(occ[pv]):
        if j==i:continue
        factor=R[j][pv]*cp
        for k,c in r.items():
            val=R[j].get(k,0)-factor*c
            if val:R[j][k]=val;occ[k].add(j)
            elif k in R[j]:del R[j][k];occ[k].discard(j)
        rhs[j]-=factor*rhs[i];heapq.heappush(heap,(len(R[j]),j))
    alive[i]=False
    for k in r:occ[k].discard(i)
assert not any(alive)
solution={}
for pv,cp,r,b in reversed(history):solution[pv]=cp*(b-sum(c*solution.get(k,0) for k,c in r.items() if k!=pv))
assert all(sum(c*solution.get(k,0) for k,c in r.items())==b for r,b in equations)
print('Integral primitive checked on',len(equations),'four-cells.',flush=True)

K=set().union(*faces.values());original=set(K);cof=defaultdict(set)
for f in K:
    for j in range(len(f)):
        sub=f[:j]+f[j+1:]
        if sub:cof[sub].add(f)
rng=random.Random(0)
heap=[(-len(f),rng.random(),f) for f in sorted(K) if len(cof[f])==1];heapq.heapify(heap)
sequence=[]
while heap:
    _,_,f=heapq.heappop(heap)
    if f not in K or len(cof[f])!=1:continue
    g=next(iter(cof[f]))
    if cof[g]:continue
    nf,ng=neg(f),neg(g)
    assert nf in K and ng in K and cof[nf]=={ng} and not cof[ng]
    assert len({f,g,nf,ng})==4
    sequence.append([f,g])
    for t in (f,g,nf,ng):
        K.remove(t)
        for j in range(len(t)):
            sub=t[:j]+t[j+1:]
            if sub:
                cof[sub].discard(t)
                if sub in K and len(cof[sub])==1:heapq.heappush(heap,(-len(sub),rng.random(),sub))
dim=max(map(len,K))-1
print('Initial collapse dimension:',dim,flush=True)
for seed in range(12):
    if dim<=4:break
    K=set(original);sequence=[];rng=random.Random(seed)
    changed=True
    while changed:
        changed=False;cof=defaultdict(set)
        for t in K:
            for j in range(len(t)):
                a=t[:j]+t[j+1:]
                if a:cof[a].add(t)
        order=sorted(K,key=lambda t:(-len(t),rng.random()))
        for f in order:
            if f not in K:continue
            live=cof[f]&K
            if len(live)!=1:continue
            g=next(iter(live))
            if cof[g]&K:continue
            nf,ng=neg(f),neg(g)
            assert (cof[nf]&K)=={ng} and not (cof[ng]&K)
            assert len({f,g,nf,ng})==4
            K.difference_update([f,g,nf,ng]);sequence.append([f,g]);changed=True
    dim=max(map(len,K))-1
    print('Pass order',seed,': dimension',dim,'faces',len(K),flush=True)
assert dim<=4
# Independent replay: test freeness by constructing immediate cofaces from vertices.
L=set(original);literals=list(range(1,p+1))+list(range(-p,0))
for f,g in sequence:
    for a,b in ((tuple(f),tuple(g)),(neg(f),neg(g))):
        cf={tuple(sorted(a+(v,),key=abs)) for v in literals if v not in a and -v not in a}
        assert cf&L=={b}
        assert not any(tuple(sorted(b+(v,),key=abs)) in L for v in literals if v not in b and -v not in b)
        L.remove(a);L.remove(b)
assert L==K
result={'prime':p,'diagonal':1,'integer_primitive':[[lower[k],v] for k,v in sorted(solution.items()) if v],
        'four_cells':upper,'equivariant_collapse_pairs':sequence,'remaining_dimension':dim,'remaining_faces':len(K)}
with gzip.open(Path(__file__).with_name('paley13_integral_certificate.generated.json.gz'),'wt',encoding='utf-8') as f:json.dump(result,f)
print('All integer equations and all free-face conditions verified.',flush=True)


==> anc/verification/check_paley_tables.py <==
"""Exact enumeration of Paley closed faces and the finite tables.

The closure family is the set of nonempty intersections of signed-row
facets. All calculations use integer bitsets. No numerical optimization
or graph-isomorphism package is used.
"""
from pathlib import Path
import json

expected={5:(50,5,3,[2,0,0]),13:(2522,7,4,[4,2,2]),
          17:(11152,7,4,[4,3,2]),29:(240874,9,5,[6,4,3]),
          37:(1304842,9,5,[8,4,4])}
out=[]
for p,answer in expected.items():
 qr={j*j%p for j in range(1,p)};pos=(1<<p)-1
 facets=[]
 for i in range(p):
  a=sum(1<<j for j in range(p) if i==j or (i-j)%p in qr)
  facets.extend([a|((pos^a)<<p),(pos^a)|(a<<p)])
 closed=set()
 for f in facets:
  closed.update({g&f for g in closed}|{f})
 closed.discard(0)
 print('p',p,'closed faces',len(closed),flush=True)
 # Every cover relation in an intersection family is realized by
 # intersection with one generator. Descending cardinality is topological.
 depth={f:1 for f in facets}
 beta=0;m=[0,0,0]
 for f in sorted(closed,key=int.bit_count,reverse=True):
  d=depth[f];compat=0
  for g in facets:
   z=f&g
   if z==f:compat+=1
   elif z and depth.get(z,0)<d+1:depth[z]=d+1
  beta=max(beta,min(f.bit_count(),compat))
  plus=(f&pos).bit_count();minus=(f>>p).bit_count()
  for i in range(3):
   if min(plus,minus)>=i+2:m[i]=max(m[i],compat)
 value=(len(closed),max(depth.values()),beta,m)
 assert value==answer,(p,value,answer)
 out.append(dict(p=p,closed_faces=value[0],height=value[1],square=value[2],mixed=m))
 print('verified',value,flush=True)
Path(__file__).with_name('paley_table_checks.json').write_text(json.dumps(out,indent=2))


==> anc/verification/check_structural_families.py <==
"""Exact finite checks for the static-label and complement constructions.

Uses only integer sets; these checks supplement the general proofs.
"""
from functools import lru_cache
from itertools import combinations
from pathlib import Path
import json, random

def rank(rows, n):
    rows=tuple(sorted(set(rows)))
    masks=[sum(1<<j for j,x in enumerate(rows) if x>>i&1) for i in range(n)]
    @lru_cache(None)
    def rec(v):
        if not v: return -1
        best=0
        for b in masks:
            p=v&b; q=v^p
            if p and q: best=max(best,1+min(rec(p),rec(q)))
        return best
    return rec((1<<len(rows))-1)

def dual(rows,n):
    return [sum((x>>i&1)<<j for j,x in enumerate(rows)) for i in range(n)]

def reduce_columns(rows,n):
    cols=dual(rows,n); keep=[]
    for i,c in enumerate(cols):
        if c not in cols[:i]: keep.append(i)
    return sorted({sum((x>>i&1)<<j for j,i in enumerate(keep)) for x in rows}),len(keep)

def cost(rows,n,priority):
    priority=list(dict.fromkeys(priority)); allbits=(1<<n)-1
    branches=[sum(1<<j for j,c in enumerate(rows) if c>>i&1) for i in range(n)]
    @lru_cache(None)
    def rec(v):
        vr=[c for j,c in enumerate(rows) if v>>j&1]
        positive=allbits; negative=allbits
        for c in vr: positive&=c; negative&=allbits^c
        label=next(h for h in priority if h&positive==positive and not h&negative)
        score=0
        for b in branches:
            for w in (v&b,v&~b):
                if w and w!=v:
                    h,s=rec(w); score=max(score,(h!=label)+s)
        return label,score
    return rec((1<<len(rows))-1)[1],rec.cache_info().currsize

def dual_one_list(rows,n):
    full=(1<<n)-1
    if n<=2: return rows
    P=[x for x in rows if (full^x).bit_count()<=1]
    N=[x for x in rows if x.bit_count()<=1]
    assert set(P+N)==set(rows)
    I={i for i in range(n) if full^(1<<i) in P}
    J={i for i in range(n) if 1<<i in N}
    d=rank(rows,n)
    if d==3: return [full,0]+rows
    if len(N)>3 and len(P)<=3:
        return [full^h for h in dual_one_list(sorted(full^x for x in rows),n)]
    root=sum(1<<i for i in J)
    if len(N)<=3: return [root,full]+[root^(1<<i) for i in sorted(J)]+rows
    assert not I&J
    return [root,full,0]+rows

def dual_two_list(rows,n):
    full=(1<<n)-1
    def side_ok(s):
        return all(min((s&x).bit_count(),(s&~x).bit_count())<=1 for x in rows)
    F=set()
    for x in rows:
        if side_ok(x): F.add(x)
        else:
            assert side_ok(full^x); F.add(full^x)
    large={x for x in F if x.bit_count()>=4}; centres=[]
    while large:
        x=min(large); cl={y for y in large if (y&x).bit_count()>=2}
        assert all((u&v).bit_count()>=2 for u in cl for v in cl)
        large-=cl
        cl|={y for y in F if y.bit_count()==3 and any((y&z).bit_count()>=2 for z in cl)}
        cc=sorted(cl)
        if len(cc)==1: h=cc[0]
        elif len(cc)==2: h=cc[0]&cc[1]
        else: h=(cc[0]&cc[1])|(cc[0]&cc[2])|(cc[1]&cc[2])
        assert all((x^h).bit_count()<=1 for x in cl)
        centres.append(h)
    L=[0]+[1<<i for i in range(n)]+sorted(centres)
    L+=[(1<<i)|(1<<j) for i,j in combinations(range(n),2)]+sorted(F)
    return L+[full^x for x in L]

def main():
    records=[]; instances=[]
    for c in range(1,256): instances.append(([x for x in range(8) if c>>x&1],3))
    rng=random.Random(20261106)
    for n in range(4,9):
        full=(1<<n)-1
        star=sorted({0,full}|{1<<i for i in range(n)}|{full^(1<<i) for i in range(n)})
        for _ in range(30):
            instances.append((sorted(rng.sample(star,rng.randint(1,len(star)))),n))
        for _ in range(30):
            instances.append((sorted(rng.sample(range(1<<n),rng.randint(2,min(20,1<<n)))),n))
    instances.append((list(range(128)),7))
    total_versions=0; low1=low2=0; maxcost=0
    for rows,n in instances:
        rows,n=reduce_columns(rows,n)
        e=rank(dual(rows,n),len(rows)); d=rank(rows,n)
        if e<=1:
            # The robust rank-one construction handles d <= 1.
            if d<=1:
                maj=sum((sum(x>>i&1 for x in rows)*2>=len(rows))<<i for i in range(n))
                priority=[maj]+rows
            else: priority=dual_one_list(rows,n)
            q,v=cost(rows,n,priority); assert q==d,(rows,n,d,e,q)
            low1+=1; total_versions+=v
        if e<=2:
            q,v=cost(rows,n,dual_two_list(rows,n)); assert q<=7,(rows,n,d,e,q)
            low2+=1; total_versions+=v; maxcost=max(maxcost,q)
    records.append(dict(test='static labels',instances=len(instances),dual_one=low1,dual_two=low2,versions=total_versions,max_two_cost=maxcost))
    for n in range(7,15):
        A=list(range(1,3)); B=list(range(3,5)); E=list(range(5,n))
        directions=[0]+A+[0]+B+[0]+E
        full=(1<<n)-1; path=[0]
        for i in directions: path.append(path[-1]^(1<<i))
        assert path[-1]==full and len(path)==n+3
        missing=set(path)|{full^x for x in path}
        assert len(missing)==2*(n+2)
        adj={x:{x^(1<<i) for i in range(n)}&missing for x in missing}
        assert all(len(v)==2 for v in adj.values())
        ds={0:0}; queue=[0]
        for x in queue:
            for y in adj[x]:
                if y not in ds: ds[y]=ds[x]+1; queue.append(y)
        assert ds[full]==n+2 and len(ds)==len(missing)
        facet={x for x in missing if x&1}; comps=[]
        while facet:
            todo=[min(facet)]; facet.remove(todo[0])
            for x in todo:
                for y in adj[x]&facet:
                    facet.remove(y); todo.append(y)
            varying=0
            for x in todo: varying|=x^todo[0]
            assert varying!=(full^1)
            comps.append(len(todo))
        assert len(comps)==3
        records.append(dict(test='missing cycle',n=n,vertices=len(missing),antipodal_distance=ds[full],facet_component_sizes=comps))
    patterns=0
    for n in range(6,35):
        for k in range(2,(n-2)//2+1):
            patterns+=1
            starts=[0,1,1-k,k+2]
            rows=[{(s+i)%n for i in range(k)} for s in starts]
            assert all(k+1 not in r for r in rows)
            assert {(0 in r,1 in r) for r in rows}=={(False,False),(True,False),(False,True),(True,True)}
    records.append(dict(test='cyclic anchored patterns',n_range=[6,34],patterns_checked=patterns))
    Path(__file__).with_name('structural_families.json').write_text(json.dumps(records,indent=2),encoding='utf-8')
    print(json.dumps(records,indent=2))

if __name__=='__main__': main()


==> anc/verification/check_vote_geometry.py <==
"""Independent finite checks for the Walsh geometry and polynomial families.

These are checks of identities and constructions, not substitutes for
the dimension and covering arguments in the paper.
"""
from pathlib import Path
from itertools import product, combinations
import math, json
import numpy as np

rng=np.random.default_rng(20261106)
counts={'walsh_distributions':0,'threshold_encodings':0,
        'hamming_polynomials':0,'punctured_cube_rows':0,
        'parity_vertices':0,'paley_analytic_rows':0}
for m in range(1,8):
    n=2**m
    H=np.array([[(-1)**((a&x).bit_count()%2) for x in range(n)]
                for a in range(n)],dtype=np.float64)
    assert np.array_equal(H@H.T,n*np.eye(n))
    exponent=2*math.ceil(16*math.log(2*n))
    for trial in range(60):
        mu=rng.random(n)
        if trial%3==0:
            mu[rng.random(n)<.7]=0
            mu[0]+=1
        mu/=mu.sum()
        v=H@mu;Z=np.sum(abs(v)**exponent)
        g=H@(np.sign(v)*abs(v)**exponent)/Z
        surrogate=H@(v**(exponent+1))/Z
        assert min(g)>=-1/32-1e-10
        assert min(surrogate)>=-1e-10 and max(surrogate)<=1+1e-10
        assert np.max(abs(g-surrogate))<=math.log(n)/exponent+1e-10
        assert mu@g>=31/32-1e-10
        counts['walsh_distributions']+=1
    for s in [1,2,3,7,n,n+1]:
        b=45/64;q=math.floor(n/(s*b*b))
        c=(b+math.sqrt(n/(s*(q+1))))/2
        assert n/(s*c*c)<q+1
        for trial in range(8):
            alpha=rng.normal(size=n);alpha/=sum(abs(alpha))
            A=np.sign(alpha)*np.maximum(abs(alpha)-1/s,0)
            residual=H@(alpha-A)
            T=np.sign(residual)*np.maximum(abs(residual)-c,0)
            assert np.count_nonzero(A)<=s-1
            assert np.count_nonzero(T)<=q
            assert np.max(abs(H@alpha-(H@A+T)))<=c+1e-12
            counts['threshold_encodings']+=1
for M in range(1,10):
    for k in range(M):
        for size in range(k+1):
            for S in combinations(range(1,M+1),size):
                vals=[1-2*math.prod((t-i)**2 for i in S) for t in range(1,M+1)]
                assert all(val!=0 and (val>0)==(t in S) for t,val in enumerate(vals,1))
                counts['hamming_polynomials']+=1
for d in range(2,11):
    for h in product([-1,1],repeat=d):
        k=h.count(1)
        if k in [0,d]:continue
        w=[d-k if x==1 else -k for x in h]
        assert sum(w)==0 and all(x*y>0 for x,y in zip(w,h))
        assert (-sum(w[:-1]))*h[-1]>0
        counts['punctured_cube_rows']+=1
for parity in [-1,1]:
    vertices=[v for v in product([-1,1],repeat=7) if math.prod(v)==parity]
    assert np.all(np.sum(vertices,axis=0)==0)
    for v in product([-1,1],repeat=7):
        if math.prod(v)!=parity:
            lifts=[tuple(-x if i==j else x for i,x in enumerate(v)) for j in range(7)]
            assert all(l in vertices for l in lifts)
            assert np.array_equal(np.sum(lifts,axis=0),5*np.array(v))
        counts['parity_vertices']+=1
rows=[(5,10,4,3,4,[2,0,0]),(13,21,12,5,4,[4,2,2]),
      (17,26,8,5,5,[6,4,2]),(29,40,28,6,7,[10,6,4]),
      (37,50,36,7,7,[12,8,6]),(41,54,20,7,8,[12,8,6]),
      (53,68,52,7,9,[16,10,8]),(61,77,60,9,8,[18,12,8]),
      (73,91,36,9,10,[22,14,10]),(89,108,44,10,11,[26,18,12]),
      (97,117,48,11,10,[28,18,14]),(101,122,100,11,11,[30,20,14]),
      (109,130,108,11,12,[32,20,16]),(113,135,56,11,12,[32,22,16]),
      (137,161,68,13,12,[40,26,20]),(149,174,148,13,13,[42,28,20]),
      (157,183,156,13,14,[44,30,22]),(173,200,172,13,15,[50,32,24]),
      (181,208,180,14,15,[52,34,26]),(193,221,96,15,14,[54,36,26]),
      (197,226,196,15,15,[56,36,28])]
def excluded(p,r,c):
    Cp=p+1+math.isqrt(4*p)
    if r*c>Cp:return True
    for a,b in [(r,c),(c,r)]:
        lam=p+b*(a*a-1)-a*(p+1)
        if a%2 and lam>0 and lam*lam>4*a*a*p:return True
    return False
for p,Cp,rank,r,c,mixed in rows:
    assert Cp==p+1+math.isqrt(4*p)
    assert rank==(p-1 if p%8==5 else (p-1)//2)
    assert excluded(p,r,c),(p,r,c)
    for a,upper in enumerate(mixed,2):
        # These entries are exact enumerations, checked by the other script.
        if p in [5,13] or (p==17 and a==4):continue
        assert excluded(p,upper+1,2*a),(p,a,upper)
    counts['paley_analytic_rows']+=1
Path(__file__).with_name('vote_geometry_checks.json').write_text(json.dumps(counts,indent=2))
print(json.dumps(counts,indent=2))


==> anc/verification/finite_certificates.json <==
{
  "fano": {
    "minimum_margin": 1,
    "lower_count": 140,
    "upper_count": 224,
    "rank": 104,
    "primitive": null
  },
  "paley13": {
    "lower_count": 5278,
    "upper_count": 13572,
    "rank": 4275,
    "primitive": [
      [
        1,
        2,
        3,
        10
      ],
      [
        1,
        2,
        3,
        12
      ],
      [
        1,
        2,
        4,
        -13
      ],
      [
        1,
        2,
        5,
        -13
      ],
      [
        1,
        2,
        6,
        -13
      ],
      [
        1,
        2,
        7,
        -13
      ],
      [
        1,
        2,
        7,
        -8
      ],
      [
        1,
        2,
        7,
        8
      ],
      [
        1,
        2,
        8,
        -13
      ],
      [
        1,
        2,
        8,
        -9
      ],
      [
        1,
        2,
        8,
        9
      ],
      [
        1,
        2,
        9,
        -13
      ],
      [
        1,
        2,
        9,
        13
      ],
      [
        1,
        2,
        10,
        -13
      ],
      [
        1,
        2,
        11,
        -13
      ],
      [
        1,
        2,
        11,
        13
      ],
      [
        1,
        2,
        12,
        13
      ],
      [
        1,
        3,
        -12,
        13
      ],
      [
        1,
        3,
        -11,
        12
      ],
      [
        1,
        3,
        -10,
        12
      ],
      [
        1,
        3,
        -9,
        12
      ],
      [
        1,
        3,
        -8,
        10
      ],
      [
        1,
        3,
        -8,
        12
      ],
      [
        1,
        3,
        -7,
        -8
      ],
      [
        1,
        3,
        -7,
        9
      ],
      [
        1,
        3,
        -7,
        12
      ],
      [
        1,
        3,
        -6,
        7
      ],
      [
        1,
        3,
        -6,
        8
      ],
      [
        1,
        3,
        -6,
        9
      ],
      [
        1,
        3,
        -6,
        10
      ],
      [
        1,
        3,
        -6,
        12
      ],
      [
        1,
        3,
        -5,
        -12
      ],
      [
        1,
        3,
        -5,
        9
      ],
      [
        1,
        3,
        -5,
        10
      ],
      [
        1,
        3,
        -5,
        12
      ],
      [
        1,
        3,
        -4,
        10
      ],
      [
        1,
        3,
        -4,
        12
      ],
      [
        1,
        3,
        4,
        -13
      ],
      [
        1,
        3,
        4,
        11
      ],
      [
        1,
        3,
        5,
        -13
      ],
      [
        1,
        3,
        5,
        12
      ],
      [
        1,
        3,
        6,
        -13
      ],
      [
        1,
        3,
        6,
        -7
      ],
      [
        1,
        3,
        6,
        10
      ],
      [
        1,
        3,
        6,
        12
      ],
      [
        1,
        3,
        7,
        -13
      ],
      [
        1,
        3,
        7,
        -8
      ],
      [
        1,
        3,
        9,
        10
      ],
      [
        1,
        3,
        10,
        -12
      ],
      [
        1,
        3,
        10,
        -11
      ],
      [
        1,
        3,
        11,
        -13
      ],
      [
        1,
        3,
        11,
        12
      ],
      [
        1,
        3,
        12,
        -13
      ],
      [
        1,
        4,
        -12,
        -13
      ],
      [
        1,
        4,
        -12,
        13
      ],
      [
        1,
        4,
        -11,
        -13
      ],
      [
        1,
        4,
        -11,
        12
      ],
      [
        1,
        4,
        -10,
        -13
      ],
      [
        1,
        4,
        -10,
        11
      ],
      [
        1,
        4,
        -10,
        12
      ],
      [
        1,
        4,
        -9,
        -13
      ],
      [
        1,
        4,
        -9,
        10
      ],
      [
        1,
        4,
        -9,
        11
      ],
      [
        1,
        4,
        -9,
        12
      ],
      [
        1,
        4,
        -8,
        12
      ],
      [
        1,
        4,
        -7,
        -13
      ],
      [
        1,
        4,
        -7,
        -8
      ],
      [
        1,
        4,
        -7,
        9
      ],
      [
        1,
        4,
        -7,
        12
      ],
      [
        1,
        4,
        -6,
        -13
      ],
      [
        1,
        4,
        -6,
        7
      ],
      [
        1,
        4,
        -6,
        8
      ],
      [
        1,
        4,
        -6,
        9
      ],
      [
        1,
        4,
        -6,
        10
      ],
      [
        1,
        4,
        -6,
        11
      ],
      [
        1,
        4,
        -6,
        12
      ],
      [
        1,
        4,
        -5,
        -13
      ],
      [
        1,
        4,
        -5,
        -12
      ],
      [
        1,
        4,
        -5,
        8
      ],
      [
        1,
        4,
        -5,
        9
      ],
      [
        1,
        4,
        -5,
        10
      ],
      [
        1,
        4,
        -5,
        11
      ],
      [
        1,
        4,
        -5,
        12
      ],
      [
        1,
        4,
        6,
        -7
      ],
      [
        1,
        4,
        7,
        -8
      ],
      [
        1,
        4,
        7,
        11
      ],
      [
        1,
        4,
        9,
        -10
      ],
      [
        1,
        4,
        10,
        11
      ],
      [
        1,
        4,
        11,
        -13
      ],
      [
        1,
        4,
        11,
        -12
      ],
      [
        1,
        5,
        -12,
        -13
      ],
      [
        1,
        5,
        -12,
        13
      ],
      [
        1,
        5,
        -11,
        -13
      ],
      [
        1,
        5,
        -10,
        -13
      ],
      [
        1,
        5,
        -9,
        -13
      ],
      [
        1,
        5,
        -8,
        -13
      ],
      [
        1,
        5,
        -7,
        -13
      ],
      [
        1,
        5,
        -7,
        -8
      ],
      [
        1,
        5,
        -7,
        9
      ],
      [
        1,
        5,
        -7,
        10
      ],
      [
        1,
        5,
        -6,
        7
      ],
      [
        1,
        5,
        -6,
        8
      ],
      [
        1,
        5,
        -6,
        9
      ],
      [
        1,
        5,
        -6,
        11
      ],
      [
        1,
        5,
        6,
        -7
      ],
      [
        1,
        5,
        6,
        12
      ],
      [
        1,
        5,
        7,
        -8
      ],
      [
        1,
        5,
        9,
        -10
      ],
      [
        1,
        5,
        9,
        12
      ],
      [
        1,
        5,
        12,
        -13
      ],
      [
        1,
        5,
        12,
        13
      ],
      [
        1,
        6,
        -12,
        -13
      ],
      [
        1,
        6,
        -12,
        13
      ],
      [
        1,
        6,
        -11,
        -13
      ],
      [
        1,
        6,
        -10,
        -13
      ],
      [
        1,
        6,
        -9,
        -13
      ],
      [
        1,
        6,
        -9,
        10
      ],
      [
        1,
        6,
        -8,
        -13
      ],
      [
        1,
        6,
        -7,
        -13
      ],
      [
        1,
        6,
        -7,
        -12
      ],
      [
        1,
        6,
        -7,
        -11
      ],
      [
        1,
        6,
        -7,
        -10
      ],
      [
        1,
        6,
        -7,
        8
      ],
      [
        1,
        6,
        -7,
        13
      ],
      [
        1,
        6,
        7,
        -8
      ],
      [
        1,
        6,
        7,
        13
      ],
      [
        1,
        6,
        9,
        -10
      ],
      [
        1,
        6,
        12,
        -13
      ],
      [
        1,
        7,
        -12,
        -13
      ],
      [
        1,
        7,
        -12,
        13
      ],
      [
        1,
        7,
        -11,
        -13
      ],
      [
        1,
        7,
        -10,
        -13
      ],
      [
        1,
        7,
        -9,
        -13
      ],
      [
        1,
        7,
        -9,
        10
      ],
      [
        1,
        7,
        -8,
        -12
      ],
      [
        1,
        7,
        -8,
        -11
      ],
      [
        1,
        7,
        -8,
        -10
      ],
      [
        1,
        7,
        -8,
        -9
      ],
      [
        1,
        7,
        -8,
        9
      ],
      [
        1,
        7,
        -8,
        10
      ],
      [
        1,
        7,
        -8,
        11
      ],
      [
        1,
        7,
        8,
        -13
      ],
      [
        1,
        7,
        8,
        10
      ],
      [
        1,
        7,
        8,
        11
      ],
      [
        1,
        7,
        8,
        12
      ],
      [
        1,
        7,
        12,
        -13
      ],
      [
        1,
        8,
        -12,
        -13
      ],
      [
        1,
        8,
        -12,
        13
      ],
      [
        1,
        8,
        -11,
        -13
      ],
      [
        1,
        8,
        -10,
        -13
      ],
      [
        1,
        8,
        -10,
        11
      ],
      [
        1,
        8,
        -10,
        12
      ],
      [
        1,
        8,
        -9,
        11
      ],
      [
        1,
        8,
        -9,
        12
      ],
      [
        1,
        8,
        9,
        -10
      ],
      [
        1,
        8,
        12,
        -13
      ],
      [
        1,
        9,
        -12,
        -13
      ],
      [
        1,
        9,
        -12,
        13
      ],
      [
        1,
        9,
        -11,
        -13
      ],
      [
        1,
        9,
        -11,
        12
      ],
      [
        1,
        9,
        -10,
        -12
      ],
      [
        1,
        9,
        -10,
        -11
      ],
      [
        1,
        9,
        -10,
        13
      ],
      [
        1,
        10,
        -12,
        -13
      ],
      [
        1,
        10,
        -12,
        13
      ],
      [
        1,
        10,
        -11,
        -13
      ],
      [
        1,
        10,
        -11,
        12
      ],
      [
        1,
        10,
        12,
        -13
      ],
      [
        1,
        11,
        -12,
        -13
      ],
      [
        1,
        11,
        12,
        -13
      ],
      [
        2,
        -11,
        12,
        -13
      ],
      [
        2,
        -11,
        12,
        13
      ],
      [
        2,
        -10,
        11,
        -13
      ],
      [
        2,
        -10,
        11,
        13
      ],
      [
        2,
        -10,
        12,
        13
      ],
      [
        2,
        -9,
        10,
        -13
      ],
      [
        2,
        -9,
        11,
        -13
      ],
      [
        2,
        -9,
        11,
        13
      ],
      [
        2,
        -9,
        12,
        13
      ],
      [
        2,
        -8,
        9,
        -13
      ],
      [
        2,
        -8,
        9,
        13
      ],
      [
        2,
        -8,
        10,
        -13
      ],
      [
        2,
        -8,
        11,
        -13
      ],
      [
        2,
        -8,
        11,
        13
      ],
      [
        2,
        -8,
        12,
        13
      ],
      [
        2,
        -7,
        8,
        -13
      ],
      [
        2,
        -7,
        8,
        9
      ],
      [
        2,
        -7,
        8,
        11
      ],
      [
        2,
        -7,
        8,
        12
      ],
      [
        2,
        -7,
        9,
        -13
      ],
      [
        2,
        -7,
        9,
        13
      ],
      [
        2,
        -7,
        10,
        -13
      ],
      [
        2,
        -7,
        11,
        -13
      ],
      [
        2,
        -7,
        11,
        13
      ],
      [
        2,
        -7,
        12,
        13
      ],
      [
        2,
        -6,
        -7,
        -13
      ],
      [
        2,
        -6,
        -7,
        8
      ],
      [
        2,
        -6,
        7,
        -13
      ],
      [
        2,
        -6,
        7,
        -8
      ],
      [
        2,
        -6,
        7,
        8
      ],
      [
        2,
        -6,
        8,
        -13
      ],
      [
        2,
        -6,
        8,
        -11
      ],
      [
        2,
        -6,
        8,
        -10
      ],
      [
        2,
        -6,
        8,
        -9
      ],
      [
        2,
        -6,
        8,
        13
      ],
      [
        2,
        -6,
        9,
        13
      ],
      [
        2,
        -6,
        10,
        -13
      ],
      [
        2,
        -6,
        11,
        -13
      ],
      [
        2,
        -6,
        11,
        13
      ],
      [
        2,
        -6,
        12,
        13
      ],
      [
        2,
        -5,
        -7,
        8
      ],
      [
        2,
        -5,
        6,
        -13
      ],
      [
        2,
        -5,
        6,
        -10
      ],
      [
        2,
        -5,
        7,
        -13
      ],
      [
        2,
        -5,
        7,
        -11
      ],
      [
        2,
        -5,
        7,
        -8
      ],
      [
        2,
        -5,
        7,
        8
      ],
      [
        2,
        -5,
        7,
        13
      ],
      [
        2,
        -5,
        8,
        -13
      ],
      [
        2,
        -5,
        8,
        -10
      ],
      [
        2,
        -5,
        8,
        -9
      ],
      [
        2,
        -5,
        8,
        13
      ],
      [
        2,
        -5,
        9,
        -13
      ],
      [
        2,
        -5,
        9,
        -10
      ],
      [
        2,
        -5,
        9,
        13
      ],
      [
        2,
        -5,
        10,
        -13
      ],
      [
        2,
        -5,
        11,
        -13
      ],
      [
        2,
        -5,
        11,
        13
      ],
      [
        2,
        -5,
        12,
        13
      ],
      [
        2,
        -4,
        -7,
        8
      ],
      [
        2,
        -4,
        5,
        -13
      ],
      [
        2,
        -4,
        6,
        -13
      ],
      [
        2,
        -4,
        7,
        -13
      ],
      [
        2,
        -4,
        7,
        -11
      ],
      [
        2,
        -4,
        7,
        -10
      ],
      [
        2,
        -4,
        7,
        -8
      ],
      [
        2,
        -4,
        7,
        8
      ],
      [
        2,
        -4,
        8,
        -13
      ],
      [
        2,
        -4,
        8,
        -10
      ],
      [
        2,
        -4,
        8,
        -9
      ],
      [
        2,
        -4,
        9,
        -13
      ],
      [
        2,
        -4,
        9,
        13
      ],
      [
        2,
        -4,
        10,
        -13
      ],
      [
        2,
        -4,
        11,
        -13
      ],
      [
        2,
        -4,
        11,
        13
      ],
      [
        2,
        -4,
        12,
        13
      ],
      [
        2,
        -3,
        -10,
        11
      ],
      [
        2,
        -3,
        -9,
        -10
      ],
      [
        2,
        -3,
        4,
        -13
      ],
      [
        2,
        -3,
        5,
        -13
      ],
      [
        2,
        -3,
        6,
        -13
      ],
      [
        2,
        -3,
        7,
        -13
      ],
      [
        2,
        -3,
        7,
        -10
      ],
      [
        2,
        -3,
        7,
        8
      ],
      [
        2,
        -3,
        8,
        -13
      ],
      [
        2,
        -3,
        8,
        -9
      ],
      [
        2,
        -3,
        8,
        9
      ],
      [
        2,
        -3,
        9,
        -13
      ],
      [
        2,
        -3,
        9,
        13
      ],
      [
        2,
        -3,
        10,
        -13
      ],
      [
        2,
        -3,
        11,
        -13
      ],
      [
        2,
        -3,
        11,
        13
      ],
      [
        2,
        -3,
        12,
        13
      ],
      [
        2,
        3,
        -12,
        13
      ],
      [
        2,
        3,
        -9,
        10
      ],
      [
        2,
        3,
        -7,
        -8
      ],
      [
        2,
        3,
        -7,
        10
      ],
      [
        2,
        3,
        -6,
        7
      ],
      [
        2,
        3,
        -5,
        -12
      ],
      [
        2,
        3,
        4,
        11
      ],
      [
        2,
        3,
        6,
        -7
      ],
      [
        2,
        3,
        10,
        13
      ],
      [
        2,
        4,
        -12,
        13
      ],
      [
        2,
        4,
        -10,
        11
      ],
      [
        2,
        4,
        -9,
        10
      ],
      [
        2,
        4,
        -9,
        11
      ],
      [
        2,
        4,
        -8,
        -13
      ],
      [
        2,
        4,
        -7,
        -8
      ],
      [
        2,
        4,
        -7,
        9
      ],
      [
        2,
        4,
        -6,
        7
      ],
      [
        2,
        4,
        -6,
        10
      ],
      [
        2,
        4,
        -6,
        11
      ],
      [
        2,
        4,
        -5,
        -12
      ],
      [
        2,
        4,
        -5,
        11
      ],
      [
        2,
        4,
        6,
        -7
      ],
      [
        2,
        4,
        7,
        11
      ],
      [
        2,
        4,
        8,
        9
      ],
      [
        2,
        4,
        9,
        -10
      ],
      [
        2,
        4,
        10,
        11
      ],
      [
        2,
        4,
        11,
        -13
      ],
      [
        2,
        4,
        11,
        -12
      ],
      [
        2,
        4,
        11,
        13
      ],
      [
        2,
        5,
        -12,
        13
      ],
      [
        2,
        5,
        -7,
        -8
      ],
      [
        2,
        5,
        -7,
        9
      ],
      [
        2,
        5,
        -7,
        10
      ],
      [
        2,
        5,
        -6,
        9
      ],
      [
        2,
        5,
        -6,
        11
      ],
      [
        2,
        5,
        6,
        -7
      ],
      [
        2,
        5,
        6,
        12
      ],
      [
        2,
        5,
        8,
        9
      ],
      [
        2,
        5,
        9,
        -10
      ],
      [
        2,
        5,
        9,
        12
      ],
      [
        2,
        5,
        9,
        13
      ],
      [
        2,
        5,
        11,
        13
      ],
      [
        2,
        6,
        -12,
        13
      ],
      [
        2,
        6,
        -9,
        10
      ],
      [
        2,
        6,
        -7,
        -12
      ],
      [
        2,
        6,
        -7,
        -11
      ],
      [
        2,
        6,
        -7,
        -10
      ],
      [
        2,
        6,
        -7,
        8
      ],
      [
        2,
        6,
        -7,
        13
      ],
      [
        2,
        6,
        8,
        9
      ],
      [
        2,
        6,
        9,
        -10
      ],
      [
        2,
        7,
        -9,
        10
      ],
      [
        2,
        8,
        -9,
        10
      ],
      [
        2,
        8,
        9,
        -13
      ],
      [
        2,
        8,
        9,
        -12
      ],
      [
        2,
        8,
        9,
        -11
      ],
      [
        2,
        9,
        -11,
        12
      ],
      [
        2,
        9,
        -11,
        13
      ],
      [
        2,
        9,
        -10,
        -13
      ],
      [
        2,
        9,
        -10,
        -12
      ],
      [
        2,
        9,
        -10,
        -11
      ],
      [
        2,
        10,
        -12,
        13
      ],
      [
        2,
        10,
        11,
        13
      ],
      [
        2,
        11,
        -12,
        13
      ],
      [
        3,
        -11,
        -12,
        13
      ],
      [
        3,
        -11,
        12,
        -13
      ],
      [
        3,
        -11,
        12,
        13
      ],
      [
        3,
        -10,
        -12,
        13
      ],
      [
        3,
        -10,
        11,
        -13
      ],
      [
        3,
        -10,
        11,
        13
      ],
      [
        3,
        -10,
        12,
        13
      ],
      [
        3,
        -9,
        -12,
        13
      ],
      [
        3,
        -9,
        10,
        -12
      ],
      [
        3,
        -9,
        10,
        -11
      ],
      [
        3,
        -9,
        10,
        11
      ],
      [
        3,
        -9,
        10,
        12
      ],
      [
        3,
        -9,
        11,
        -13
      ],
      [
        3,
        -9,
        11,
        13
      ],
      [
        3,
        -9,
        12,
        13
      ],
      [
        3,
        -8,
        -12,
        13
      ],
      [
        3,
        -8,
        -9,
        10
      ],
      [
        3,
        -8,
        9,
        -13
      ],
      [
        3,
        -8,
        9,
        -10
      ],
      [
        3,
        -8,
        9,
        12
      ],
      [
        3,
        -8,
        10,
        -13
      ],
      [
        3,
        -8,
        10,
        13
      ],
      [
        3,
        -8,
        11,
        -13
      ],
      [
        3,
        -8,
        11,
        13
      ],
      [
        3,
        -8,
        12,
        13
      ],
      [
        3,
        -7,
        -12,
        13
      ],
      [
        3,
        -7,
        -8,
        -13
      ],
      [
        3,
        -7,
        -8,
        -12
      ],
      [
        3,
        -7,
        -8,
        -11
      ],
      [
        3,
        -7,
        -8,
        -10
      ],
      [
        3,
        -7,
        -8,
        -9
      ],
      [
        3,
        -7,
        -8,
        11
      ],
      [
        3,
        -7,
        -8,
        12
      ],
      [
        3,
        -7,
        -8,
        13
      ],
      [
        3,
        -7,
        8,
        -13
      ],
      [
        3,
        -7,
        8,
        9
      ],
      [
        3,
        -7,
        8,
        11
      ],
      [
        3,
        -7,
        8,
        12
      ],
      [
        3,
        -7,
        9,
        -12
      ],
      [
        3,
        -7,
        9,
        -11
      ],
      [
        3,
        -7,
        9,
        13
      ],
      [
        3,
        -7,
        10,
        -12
      ],
      [
        3,
        -7,
        10,
        -11
      ],
      [
        3,
        -7,
        10,
        12
      ],
      [
        3,
        -7,
        11,
        -13
      ],
      [
        3,
        -7,
        11,
        13
      ],
      [
        3,
        -7,
        12,
        13
      ],
      [
        3,
        -6,
        -12,
        13
      ],
      [
        3,
        -6,
        -9,
        10
      ],
      [
        3,
        -6,
        -8,
        9
      ],
      [
        3,
        -6,
        -7,
        -13
      ],
      [
        3,
        -6,
        -7,
        -8
      ],
      [
        3,
        -6,
        -7,
        8
      ],
      [
        3,
        -6,
        -7,
        10
      ],
      [
        3,
        -6,
        7,
        -12
      ],
      [
        3,
        -6,
        7,
        -11
      ],
      [
        3,
        -6,
        7,
        -10
      ],
      [
        3,
        -6,
        7,
        -9
      ],
      [
        3,
        -6,
        7,
        10
      ],
      [
        3,
        -6,
        7,
        11
      ],
      [
        3,
        -6,
        7,
        12
      ],
      [
        3,
        -6,
        7,
        13
      ],
      [
        3,
        -6,
        8,
        -13
      ],
      [
        3,
        -6,
        8,
        -12
      ],
      [
        3,
        -6,
        8,
        -11
      ],
      [
        3,
        -6,
        8,
        -10
      ],
      [
        3,
        -6,
        8,
        -9
      ],
      [
        3,
        -6,
        8,
        13
      ],
      [
        3,
        -6,
        9,
        -11
      ],
      [
        3,
        -6,
        9,
        10
      ],
      [
        3,
        -6,
        9,
        13
      ],
      [
        3,
        -6,
        10,
        13
      ],
      [
        3,
        -6,
        11,
        -13
      ],
      [
        3,
        -6,
        11,
        13
      ],
      [
        3,
        -6,
        12,
        13
      ],
      [
        3,
        -5,
        -12,
        -13
      ],
      [
        3,
        -5,
        -11,
        -12
      ],
      [
        3,
        -5,
        -10,
        -12
      ],
      [
        3,
        -5,
        -9,
        -12
      ],
      [
        3,
        -5,
        -9,
        10
      ],
      [
        3,
        -5,
        -8,
        -12
      ],
      [
        3,
        -5,
        -8,
        9
      ],
      [
        3,
        -5,
        -7,
        -12
      ],
      [
        3,
        -5,
        -7,
        -8
      ],
      [
        3,
        -5,
        -7,
        8
      ],
      [
        3,
        -5,
        -7,
        10
      ],
      [
        3,
        -5,
        -6,
        -12
      ],
      [
        3,
        -5,
        -6,
        7
      ],
      [
        3,
        -5,
        6,
        -13
      ],
      [
        3,
        -5,
        6,
        -12
      ],
      [
        3,
        -5,
        6,
        -10
      ],
      [
        3,
        -5,
        6,
        -7
      ],
      [
        3,
        -5,
        7,
        -13
      ],
      [
        3,
        -5,
        7,
        -12
      ],
      [
        3,
        -5,
        7,
        -11
      ],
      [
        3,
        -5,
        7,
        -8
      ],
      [
        3,
        -5,
        7,
        8
      ],
      [
        3,
        -5,
        7,
        13
      ],
      [
        3,
        -5,
        8,
        -13
      ],
      [
        3,
        -5,
        8,
        -12
      ],
      [
        3,
        -5,
        8,
        -11
      ],
      [
        3,
        -5,
        8,
        -10
      ],
      [
        3,
        -5,
        8,
        -9
      ],
      [
        3,
        -5,
        8,
        13
      ],
      [
        3,
        -5,
        9,
        -13
      ],
      [
        3,
        -5,
        9,
        -11
      ],
      [
        3,
        -5,
        9,
        -10
      ],
      [
        3,
        -5,
        9,
        10
      ],
      [
        3,
        -5,
        9,
        13
      ],
      [
        3,
        -5,
        10,
        -13
      ],
      [
        3,
        -5,
        10,
        -12
      ],
      [
        3,
        -5,
        10,
        13
      ],
      [
        3,
        -5,
        11,
        -13
      ],
      [
        3,
        -5,
        11,
        -12
      ],
      [
        3,
        -5,
        11,
        13
      ],
      [
        3,
        -5,
        12,
        13
      ],
      [
        3,
        -4,
        -12,
        13
      ],
      [
        3,
        -4,
        -11,
        12
      ],
      [
        3,
        -4,
        -10,
        -11
      ],
      [
        3,
        -4,
        -9,
        10
      ],
      [
        3,
        -4,
        -7,
        -8
      ],
      [
        3,
        -4,
        -7,
        8
      ],
      [
        3,
        -4,
        -7,
        10
      ],
      [
        3,
        -4,
        -6,
        7
      ],
      [
        3,
        -4,
        -5,
        -12
      ],
      [
        3,
        -4,
        5,
        -13
      ],
      [
        3,
        -4,
        6,
        -13
      ],
      [
        3,
        -4,
        6,
        -7
      ],
      [
        3,
        -4,
        7,
        -13
      ],
      [
        3,
        -4,
        7,
        -11
      ],
      [
        3,
        -4,
        7,
        -10
      ],
      [
        3,
        -4,
        7,
        -8
      ],
      [
        3,
        -4,
        7,
        8
      ],
      [
        3,
        -4,
        7,
        13
      ],
      [
        3,
        -4,
        8,
        -13
      ],
      [
        3,
        -4,
        8,
        -11
      ],
      [
        3,
        -4,
        8,
        -10
      ],
      [
        3,
        -4,
        9,
        -13
      ],
      [
        3,
        -4,
        9,
        13
      ],
      [
        3,
        -4,
        10,
        -13
      ],
      [
        3,
        -4,
        10,
        13
      ],
      [
        3,
        -4,
        11,
        -13
      ],
      [
        3,
        -4,
        11,
        13
      ],
      [
        3,
        -4,
        12,
        13
      ],
      [
        3,
        4,
        -8,
        -13
      ],
      [
        3,
        4,
        -8,
        10
      ],
      [
        3,
        4,
        -8,
        11
      ],
      [
        3,
        4,
        9,
        10
      ],
      [
        3,
        4,
        10,
        -11
      ],
      [
        3,
        5,
        6,
        12
      ],
      [
        3,
        6,
        -7,
        -13
      ],
      [
        3,
        6,
        -7,
        -9
      ],
      [
        3,
        6,
        -7,
        11
      ],
      [
        3,
        6,
        -7,
        12
      ],
      [
        3,
        6,
        10,
        13
      ],
      [
        3,
        9,
        10,
        12
      ],
      [
        3,
        9,
        10,
        13
      ],
      [
        3,
        10,
        -12,
        13
      ],
      [
        3,
        10,
        -11,
        12
      ],
      [
        3,
        10,
        -11,
        13
      ],
      [
        4,
        -11,
        -12,
        13
      ],
      [
        4,
        -11,
        12,
        -13
      ],
      [
        4,
        -11,
        12,
        13
      ],
      [
        4,
        -10,
        -12,
        13
      ],
      [
        4,
        -10,
        11,
        -13
      ],
      [
        4,
        -10,
        11,
        13
      ],
      [
        4,
        -10,
        12,
        13
      ],
      [
        4,
        -9,
        -12,
        13
      ],
      [
        4,
        -9,
        10,
        -12
      ],
      [
        4,
        -9,
        10,
        -11
      ],
      [
        4,
        -9,
        10,
        11
      ],
      [
        4,
        -9,
        10,
        13
      ],
      [
        4,
        -9,
        11,
        -13
      ],
      [
        4,
        -9,
        11,
        13
      ],
      [
        4,
        -9,
        12,
        13
      ],
      [
        4,
        -8,
        -12,
        -13
      ],
      [
        4,
        -8,
        -12,
        13
      ],
      [
        4,
        -8,
        -11,
        -13
      ],
      [
        4,
        -8,
        -10,
        -13
      ],
      [
        4,
        -8,
        -10,
        11
      ],
      [
        4,
        -8,
        -9,
        -13
      ],
      [
        4,
        -8,
        -9,
        10
      ],
      [
        4,
        -8,
        -9,
        11
      ],
      [
        4,
        -8,
        9,
        -10
      ],
      [
        4,
        -8,
        9,
        12
      ],
      [
        4,
        -8,
        10,
        11
      ],
      [
        4,
        -8,
        10,
        12
      ],
      [
        4,
        -8,
        11,
        -13
      ],
      [
        4,
        -8,
        11,
        -12
      ],
      [
        4,
        -8,
        12,
        13
      ],
      [
        4,
        -7,
        -12,
        13
      ],
      [
        4,
        -7,
        -10,
        11
      ],
      [
        4,
        -7,
        -9,
        10
      ],
      [
        4,
        -7,
        -9,
        11
      ],
      [
        4,
        -7,
        -8,
        -12
      ],
      [
        4,
        -7,
        -8,
        -11
      ],
      [
        4,
        -7,
        -8,
        -10
      ],
      [
        4,
        -7,
        -8,
        -9
      ],
      [
        4,
        -7,
        -8,
        10
      ],
      [
        4,
        -7,
        -8,
        11
      ],
      [
        4,
        -7,
        -8,
        12
      ],
      [
        4,
        -7,
        -8,
        13
      ],
      [
        4,
        -7,
        8,
        -13
      ],
      [
        4,
        -7,
        8,
        9
      ],
      [
        4,
        -7,
        8,
        12
      ],
      [
        4,
        -7,
        9,
        -12
      ],
      [
        4,
        -7,
        9,
        -11
      ],
      [
        4,
        -7,
        9,
        10
      ],
      [
        4,
        -7,
        9,
        13
      ],
      [
        4,
        -7,
        10,
        11
      ],
      [
        4,
        -7,
        10,
        12
      ],
      [
        4,
        -7,
        11,
        -12
      ],
      [
        4,
        -7,
        11,
        12
      ],
      [
        4,
        -7,
        12,
        13
      ],
      [
        4,
        -6,
        -12,
        13
      ],
      [
        4,
        -6,
        -8,
        -13
      ],
      [
        4,
        -6,
        -8,
        9
      ],
      [
        4,
        -6,
        -8,
        10
      ],
      [
        4,
        -6,
        -8,
        11
      ],
      [
        4,
        -6,
        -7,
        -13
      ],
      [
        4,
        -6,
        -7,
        -8
      ],
      [
        4,
        -6,
        -7,
        8
      ],
      [
        4,
        -6,
        -7,
        10
      ],
      [
        4,
        -6,
        -7,
        11
      ],
      [
        4,
        -6,
        7,
        -12
      ],
      [
        4,
        -6,
        7,
        -11
      ],
      [
        4,
        -6,
        7,
        -10
      ],
      [
        4,
        -6,
        7,
        -9
      ],
      [
        4,
        -6,
        7,
        10
      ],
      [
        4,
        -6,
        7,
        11
      ],
      [
        4,
        -6,
        7,
        12
      ],
      [
        4,
        -6,
        7,
        13
      ],
      [
        4,
        -6,
        8,
        -13
      ],
      [
        4,
        -6,
        8,
        -12
      ],
      [
        4,
        -6,
        8,
        -11
      ],
      [
        4,
        -6,
        8,
        -10
      ],
      [
        4,
        -6,
        8,
        -9
      ],
      [
        4,
        -6,
        8,
        13
      ],
      [
        4,
        -6,
        9,
        -13
      ],
      [
        4,
        -6,
        9,
        -12
      ],
      [
        4,
        -6,
        9,
        -11
      ],
      [
        4,
        -6,
        9,
        13
      ],
      [
        4,
        -6,
        10,
        -12
      ],
      [
        4,
        -6,
        10,
        -11
      ],
      [
        4,
        -6,
        10,
        11
      ],
      [
        4,
        -6,
        10,
        13
      ],
      [
        4,
        -6,
        11,
        -13
      ],
      [
        4,
        -6,
        11,
        13
      ],
      [
        4,
        -6,
        12,
        13
      ],
      [
        4,
        -5,
        -12,
        -13
      ],
      [
        4,
        -5,
        -12,
        13
      ],
      [
        4,
        -5,
        -10,
        -12
      ],
      [
        4,
        -5,
        -9,
        -12
      ],
      [
        4,
        -5,
        -9,
        10
      ],
      [
        4,
        -5,
        -8,
        -13
      ],
      [
        4,
        -5,
        -8,
        -12
      ],
      [
        4,
        -5,
        -8,
        9
      ],
      [
        4,
        -5,
        -8,
        10
      ],
      [
        4,
        -5,
        -8,
        11
      ],
      [
        4,
        -5,
        -7,
        -8
      ],
      [
        4,
        -5,
        -7,
        8
      ],
      [
        4,
        -5,
        -7,
        10
      ],
      [
        4,
        -5,
        -7,
        11
      ],
      [
        4,
        -5,
        -6,
        -12
      ],
      [
        4,
        -5,
        -6,
        7
      ],
      [
        4,
        -5,
        6,
        -13
      ],
      [
        4,
        -5,
        6,
        -12
      ],
      [
        4,
        -5,
        6,
        -10
      ],
      [
        4,
        -5,
        7,
        -13
      ],
      [
        4,
        -5,
        7,
        -12
      ],
      [
        4,
        -5,
        7,
        -11
      ],
      [
        4,
        -5,
        7,
        -8
      ],
      [
        4,
        -5,
        7,
        8
      ],
      [
        4,
        -5,
        7,
        13
      ],
      [
        4,
        -5,
        8,
        -13
      ],
      [
        4,
        -5,
        8,
        -12
      ],
      [
        4,
        -5,
        8,
        -11
      ],
      [
        4,
        -5,
        8,
        -10
      ],
      [
        4,
        -5,
        8,
        -9
      ],
      [
        4,
        -5,
        8,
        13
      ],
      [
        4,
        -5,
        9,
        -12
      ],
      [
        4,
        -5,
        9,
        -11
      ],
      [
        4,
        -5,
        9,
        13
      ],
      [
        4,
        -5,
        10,
        -13
      ],
      [
        4,
        -5,
        10,
        -12
      ],
      [
        4,
        -5,
        10,
        -11
      ],
      [
        4,
        -5,
        10,
        13
      ],
      [
        4,
        -5,
        11,
        -13
      ],
      [
        4,
        -5,
        11,
        -12
      ],
      [
        4,
        -5,
        11,
        13
      ],
      [
        4,
        -5,
        12,
        13
      ],
      [
        4,
        5,
        -9,
        10
      ],
      [
        4,
        5,
        -9,
        11
      ],
      [
        4,
        5,
        -8,
        -13
      ],
      [
        4,
        5,
        -7,
        10
      ],
      [
        4,
        5,
        -6,
        10
      ],
      [
        4,
        5,
        10,
        11
      ],
      [
        4,
        5,
        11,
        -12
      ],
      [
        4,
        6,
        -8,
        -13
      ],
      [
        4,
        6,
        -7,
        -13
      ],
      [
        4,
        7,
        -8,
        -13
      ],
      [
        4,
        7,
        -8,
        11
      ],
      [
        4,
        10,
        11,
        13
      ],
      [
        5,
        -11,
        -12,
        13
      ],
      [
        5,
        -11,
        12,
        -13
      ],
      [
        5,
        -11,
        12,
        13
      ],
      [
        5,
        -10,
        -12,
        13
      ],
      [
        5,
        -10,
        11,
        -13
      ],
      [
        5,
        -10,
        12,
        13
      ],
      [
        5,
        -9,
        -12,
        13
      ],
      [
        5,
        -9,
        10,
        -13
      ],
      [
        5,
        -9,
        11,
        -13
      ],
      [
        5,
        -8,
        -12,
        13
      ],
      [
        5,
        -8,
        9,
        -13
      ],
      [
        5,
        -8,
        9,
        -10
      ],
      [
        5,
        -8,
        9,
        12
      ],
      [
        5,
        -8,
        10,
        -13
      ],
      [
        5,
        -8,
        11,
        -13
      ],
      [
        5,
        -8,
        12,
        13
      ],
      [
        5,
        -7,
        -12,
        13
      ],
      [
        5,
        -7,
        -9,
        10
      ],
      [
        5,
        -7,
        -8,
        -13
      ],
      [
        5,
        -7,
        -8,
        -12
      ],
      [
        5,
        -7,
        -8,
        -11
      ],
      [
        5,
        -7,
        -8,
        -10
      ],
      [
        5,
        -7,
        -8,
        -9
      ],
      [
        5,
        -7,
        -8,
        11
      ],
      [
        5,
        -7,
        -8,
        12
      ],
      [
        5,
        -7,
        -8,
        13
      ],
      [
        5,
        -7,
        8,
        -13
      ],
      [
        5,
        -7,
        8,
        9
      ],
      [
        5,
        -7,
        8,
        10
      ],
      [
        5,
        -7,
        8,
        12
      ],
      [
        5,
        -7,
        9,
        -12
      ],
      [
        5,
        -7,
        9,
        -11
      ],
      [
        5,
        -7,
        9,
        11
      ],
      [
        5,
        -7,
        9,
        13
      ],
      [
        5,
        -7,
        10,
        -12
      ],
      [
        5,
        -7,
        10,
        -11
      ],
      [
        5,
        -7,
        10,
        11
      ],
      [
        5,
        -7,
        10,
        13
      ],
      [
        5,
        -7,
        11,
        -13
      ],
      [
        5,
        -7,
        12,
        13
      ],
      [
        5,
        -6,
        -12,
        -13
      ],
      [
        5,
        -6,
        -12,
        13
      ],
      [
        5,
        -6,
        -9,
        11
      ],
      [
        5,
        -6,
        -8,
        9
      ],
      [
        5,
        -6,
        -8,
        11
      ],
      [
        5,
        -6,
        -7,
        -13
      ],
      [
        5,
        -6,
        -7,
        -8
      ],
      [
        5,
        -6,
        -7,
        8
      ],
      [
        5,
        -6,
        -7,
        10
      ],
      [
        5,
        -6,
        -7,
        11
      ],
      [
        5,
        -6,
        7,
        -12
      ],
      [
        5,
        -6,
        7,
        -11
      ],
      [
        5,
        -6,
        7,
        -10
      ],
      [
        5,
        -6,
        7,
        -9
      ],
      [
        5,
        -6,
        7,
        11
      ],
      [
        5,
        -6,
        7,
        12
      ],
      [
        5,
        -6,
        7,
        13
      ],
      [
        5,
        -6,
        8,
        -13
      ],
      [
        5,
        -6,
        8,
        -12
      ],
      [
        5,
        -6,
        8,
        -11
      ],
      [
        5,
        -6,
        8,
        -10
      ],
      [
        5,
        -6,
        8,
        -9
      ],
      [
        5,
        -6,
        8,
        10
      ],
      [
        5,
        -6,
        8,
        13
      ],
      [
        5,
        -6,
        9,
        -13
      ],
      [
        5,
        -6,
        9,
        -12
      ],
      [
        5,
        -6,
        9,
        -11
      ],
      [
        5,
        -6,
        9,
        10
      ],
      [
        5,
        -6,
        9,
        13
      ],
      [
        5,
        -6,
        10,
        11
      ],
      [
        5,
        -6,
        11,
        -13
      ],
      [
        5,
        -6,
        11,
        -12
      ],
      [
        5,
        -6,
        11,
        13
      ],
      [
        5,
        -6,
        12,
        13
      ],
      [
        5,
        6,
        -10,
        12
      ],
      [
        5,
        6,
        -9,
        10
      ],
      [
        5,
        6,
        -9,
        12
      ],
      [
        5,
        6,
        -8,
        12
      ],
      [
        5,
        6,
        -7,
        -13
      ],
      [
        5,
        6,
        -7,
        -9
      ],
      [
        5,
        6,
        -7,
        11
      ],
      [
        5,
        6,
        11,
        12
      ],
      [
        5,
        6,
        12,
        -13
      ],
      [
        5,
        7,
        -9,
        10
      ],
      [
        5,
        11,
        -12,
        13
      ],
      [
        6,
        -11,
        -12,
        13
      ],
      [
        6,
        -11,
        12,
        -13
      ],
      [
        6,
        -11,
        12,
        13
      ],
      [
        6,
        -10,
        -12,
        13
      ],
      [
        6,
        -10,
        11,
        -13
      ],
      [
        6,
        -10,
        12,
        13
      ],
      [
        6,
        -9,
        -12,
        13
      ],
      [
        6,
        -9,
        10,
        -12
      ],
      [
        6,
        -9,
        10,
        -11
      ],
      [
        6,
        -9,
        10,
        11
      ],
      [
        6,
        -9,
        10,
        13
      ],
      [
        6,
        -9,
        11,
        -13
      ],
      [
        6,
        -9,
        12,
        13
      ],
      [
        6,
        -8,
        -12,
        13
      ],
      [
        6,
        -8,
        -9,
        10
      ],
      [
        6,
        -8,
        9,
        -13
      ],
      [
        6,
        -8,
        9,
        -10
      ],
      [
        6,
        -8,
        10,
        -13
      ],
      [
        6,
        -8,
        11,
        -13
      ],
      [
        6,
        -8,
        12,
        13
      ],
      [
        6,
        -7,
        -12,
        -13
      ],
      [
        6,
        -7,
        -12,
        13
      ],
      [
        6,
        -7,
        -11,
        -13
      ],
      [
        6,
        -7,
        -10,
        -13
      ],
      [
        6,
        -7,
        -10,
        11
      ],
      [
        6,
        -7,
        -10,
        12
      ],
      [
        6,
        -7,
        -9,
        -12
      ],
      [
        6,
        -7,
        -9,
        -11
      ],
      [
        6,
        -7,
        -9,
        -10
      ],
      [
        6,
        -7,
        -9,
        10
      ],
      [
        6,
        -7,
        -9,
        13
      ],
      [
        6,
        -7,
        -8,
        -12
      ],
      [
        6,
        -7,
        -8,
        -11
      ],
      [
        6,
        -7,
        -8,
        -10
      ],
      [
        6,
        -7,
        -8,
        13
      ],
      [
        6,
        -7,
        8,
        9
      ],
      [
        6,
        -7,
        8,
        10
      ],
      [
        6,
        -7,
        8,
        12
      ],
      [
        6,
        -7,
        9,
        -13
      ],
      [
        6,
        -7,
        9,
        -12
      ],
      [
        6,
        -7,
        9,
        -11
      ],
      [
        6,
        -7,
        9,
        13
      ],
      [
        6,
        -7,
        10,
        -13
      ],
      [
        6,
        -7,
        10,
        -12
      ],
      [
        6,
        -7,
        10,
        -11
      ],
      [
        6,
        -7,
        10,
        13
      ],
      [
        6,
        -7,
        11,
        -13
      ],
      [
        6,
        -7,
        12,
        13
      ],
      [
        6,
        7,
        -12,
        13
      ],
      [
        6,
        7,
        9,
        13
      ],
      [
        6,
        7,
        10,
        13
      ],
      [
        6,
        7,
        11,
        13
      ],
      [
        6,
        11,
        -12,
        13
      ],
      [
        7,
        -11,
        -12,
        13
      ],
      [
        7,
        -11,
        12,
        -13
      ],
      [
        7,
        -11,
        12,
        13
      ],
      [
        7,
        -10,
        -12,
        13
      ],
      [
        7,
        -10,
        11,
        -13
      ],
      [
        7,
        -10,
        12,
        13
      ],
      [
        7,
        -9,
        -12,
        13
      ],
      [
        7,
        -9,
        10,
        -12
      ],
      [
        7,
        -9,
        10,
        -11
      ],
      [
        7,
        -9,
        10,
        11
      ],
      [
        7,
        -9,
        10,
        12
      ],
      [
        7,
        -9,
        11,
        -13
      ],
      [
        7,
        -9,
        11,
        13
      ],
      [
        7,
        -9,
        12,
        13
      ],
      [
        7,
        -8,
        -9,
        10
      ],
      [
        7,
        -8,
        9,
        -13
      ],
      [
        7,
        -8,
        9,
        13
      ],
      [
        7,
        -8,
        10,
        -13
      ],
      [
        7,
        -8,
        10,
        13
      ],
      [
        7,
        -8,
        11,
        -13
      ],
      [
        7,
        -8,
        11,
        13
      ],
      [
        7,
        -8,
        12,
        13
      ],
      [
        7,
        11,
        -12,
        13
      ],
      [
        8,
        -11,
        -12,
        13
      ],
      [
        8,
        -11,
        12,
        -13
      ],
      [
        8,
        -11,
        12,
        13
      ],
      [
        8,
        -10,
        -12,
        13
      ],
      [
        8,
        -10,
        11,
        -13
      ],
      [
        8,
        -10,
        11,
        13
      ],
      [
        8,
        -10,
        12,
        13
      ],
      [
        8,
        -9,
        -12,
        13
      ],
      [
        8,
        -9,
        10,
        -12
      ],
      [
        8,
        -9,
        10,
        11
      ],
      [
        8,
        -9,
        10,
        12
      ],
      [
        8,
        -9,
        11,
        -13
      ],
      [
        8,
        -9,
        11,
        13
      ],
      [
        8,
        -9,
        12,
        13
      ],
      [
        9,
        -11,
        -12,
        13
      ],
      [
        9,
        -11,
        12,
        -13
      ],
      [
        9,
        -11,
        12,
        13
      ],
      [
        9,
        -10,
        -12,
        13
      ],
      [
        9,
        -10,
        11,
        -13
      ],
      [
        9,
        -10,
        11,
        13
      ],
      [
        9,
        -10,
        12,
        13
      ],
      [
        9,
        11,
        -12,
        13
      ],
      [
        10,
        -11,
        -12,
        13
      ],
      [
        10,
        -11,
        12,
        13
      ],
      [
        10,
        11,
        -12,
        13
      ]
    ]
  },
  "signed_shattering": {
    "13": [
      0,
      1,
      2,
      4
    ],
    "17": [
      0,
      1,
      2,
      3
    ],
    "29": [
      0,
      1,
      2,
      3,
      7
    ],
    "37": [
      0,
      1,
      2,
      4,
      12,
      29
    ]
  }
}

==> anc/verification/h16_signrank7_realization.json <==
{
  "P": [
    [
      "998/78125",
      "94039/200000",
      "-1851673/5000000",
      "-975609/10000000",
      "-21077/1000000",
      "2839423/10000000",
      "-7423073/10000000"
    ],
    [
      "-404287/5000000",
      "4129301/5000000",
      "102957/5000000",
      "-785253/10000000",
      "1915603/10000000",
      "-647167/1250000",
      "-91261/10000000"
    ],
    [
      "105111/500000",
      "925749/5000000",
      "244169/1000000",
      "-173671/2500000",
      "3972689/5000000",
      "4714541/10000000",
      "593511/10000000"
    ],
    [
      "-377801/5000000",
      "-2270777/10000000",
      "606401/1250000",
      "-290129/400000",
      "-173109/1000000",
      "-587387/2000000",
      "-127543/500000"
    ],
    [
      "-833651/2500000",
      "857647/10000000",
      "1089607/2500000",
      "1653383/10000000",
      "-674563/1000000",
      "1068339/2500000",
      "-1627941/10000000"
    ],
    [
      "-748069/2000000",
      "-783697/1000000",
      "-122689/1000000",
      "-750401/10000000",
      "-628197/10000000",
      "2318463/5000000",
      "-792237/10000000"
    ],
    [
      "1568891/10000000",
      "741143/10000000",
      "-4655219/10000000",
      "-8303289/10000000",
      "277463/2500000",
      "1050169/10000000",
      "-502431/2500000"
    ],
    [
      "26009/250000",
      "-2647989/10000000",
      "-3239/2000000",
      "1213801/10000000",
      "-4956503/10000000",
      "-6887043/10000000",
      "-4293477/10000000"
    ],
    [
      "-115281/500000",
      "215863/2500000",
      "-1800287/2500000",
      "186343/2000000",
      "-46517/100000",
      "9/2500000",
      "1106109/2500000"
    ],
    [
      "-1061291/2500000",
      "970681/2000000",
      "-3151951/5000000",
      "-524573/10000000",
      "-218987/625000",
      "-1574827/10000000",
      "238879/1250000"
    ],
    [
      "7001157/10000000",
      "4076883/10000000",
      "296911/1250000",
      "-676931/10000000",
      "-1031257/2500000",
      "99283/500000",
      "675643/2500000"
    ],
    [
      "-3392457/10000000",
      "-3124153/10000000",
      "-1038679/5000000",
      "4155491/10000000",
      "33559/125000",
      "-1198721/2500000",
      "-2595609/5000000"
    ],
    [
      "4048737/10000000",
      "-1421691/5000000",
      "-894269/2000000",
      "-646021/1250000",
      "718843/2000000",
      "-493893/2000000",
      "626207/2000000"
    ],
    [
      "3624651/10000000",
      "-383631/2000000",
      "-3686741/10000000",
      "1916691/2500000",
      "29943/625000",
      "129827/400000",
      "217531/10000000"
    ],
    [
      "-1185611/2000000",
      "128293/1000000",
      "34143/250000",
      "-193963/1250000",
      "3204791/10000000",
      "3411687/5000000",
      "1452637/10000000"
    ],
    [
      "4574887/10000000",
      "-174747/5000000",
      "-1827063/5000000",
      "162101/10000000",
      "-1716483/10000000",
      "4102787/10000000",
      "-6766843/10000000"
    ]
  ],
  "Q": [
    [
      "516441/2500000",
      "146997/400000",
      "-3338633/5000000",
      "-4408731/10000000",
      "-73089/625000",
      "2320393/5000000",
      "-1"
    ],
    [
      "2227803/10000000",
      "293363/625000",
      "95621/1250000",
      "-913313/2000000",
      "783107/2500000",
      "1",
      "6510113/10000000"
    ],
    [
      "-3416401/10000000",
      "2158067/10000000",
      "-1",
      "721127/2000000",
      "-1071419/2000000",
      "47179/2000000",
      "556673/1000000"
    ],
    [
      "149729/400000",
      "-113181/200000",
      "-1204277/10000000",
      "680553/10000000",
      "-8556003/10000000",
      "-1",
      "-7133523/10000000"
    ],
    [
      "-2903499/10000000",
      "1",
      "226121/2000000",
      "-128171/1250000",
      "2884771/10000000",
      "-3770477/5000000",
      "2401207/10000000"
    ],
    [
      "1",
      "-55657/200000",
      "-444791/1250000",
      "1",
      "-1555077/10000000",
      "297351/625000",
      "172823/10000000"
    ],
    [
      "-4556789/10000000",
      "1",
      "-205583/312500",
      "-260613/625000",
      "-1289469/5000000",
      "-113471/400000",
      "-438121/2500000"
    ],
    [
      "-1",
      "-1726999/2000000",
      "-1736949/5000000",
      "4281/100000",
      "275167/625000",
      "1955931/10000000",
      "-478381/1250000"
    ],
    [
      "-88073/2500000",
      "-1146473/5000000",
      "1",
      "-4932177/5000000",
      "-446349/10000000",
      "-1531669/5000000",
      "-6877613/10000000"
    ],
    [
      "140343/400000",
      "901721/2500000",
      "-324809/500000",
      "376703/500000",
      "961201/5000000",
      "5970303/10000000",
      "-1"
    ],
    [
      "-8257867/10000000",
      "6055949/10000000",
      "1",
      "1827489/2500000",
      "-717451/1250000",
      "52913/80000",
      "-3224961/5000000"
    ],
    [
      "-1021209/2500000",
      "2756753/10000000",
      "247171/312500",
      "6880229/10000000",
      "-1",
      "928231/5000000",
      "-1368619/5000000"
    ],
    [
      "358537/1250000",
      "128897/2500000",
      "5997683/10000000",
      "-28607/10000000",
      "1",
      "3699873/10000000",
      "-2198969/10000000"
    ],
    [
      "-1",
      "-1359829/2500000",
      "-712567/2000000",
      "1996939/10000000",
      "166673/200000",
      "-422307/1250000",
      "-2171701/5000000"
    ],
    [
      "5691821/10000000",
      "341151/1250000",
      "-1731007/10000000",
      "818019/5000000",
      "4177519/10000000",
      "-1",
      "-1932573/10000000"
    ],
    [
      "1503971/5000000",
      "18927/625000",
      "-27017/625000",
      "-1",
      "-341837/1250000",
      "1358117/10000000",
      "-624633/10000000"
    ]
  ]
}

==> anc/verification/h8_nonrealizability.json <==
[
  {
    "orbit_size": 448,
    "representative": [
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      1,
      -1,
      1,
      1,
      -1,
      1,
      1,
      1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      1
    ],
    "support": [
      46,
      69,
      73,
      80,
      127,
      160,
      172,
      181,
      196,
      207,
      230,
      233,
      245,
      255,
      261,
      336,
      343,
      359,
      361,
      362,
      389,
      424,
      427,
      438,
      452,
      459,
      496,
      522,
      550,
      557,
      572,
      620,
      648,
      694,
      697,
      711,
      725,
      726,
      743,
      758,
      767,
      792,
      794,
      801,
      805
    ],
    "weights": {
      "46": "15/1168",
      "69": "11/292",
      "73": "13/584",
      "80": "13/584",
      "127": "27/1168",
      "160": "9/1168",
      "172": "1/584",
      "181": "5/584",
      "196": "25/1168",
      "207": "11/584",
      "230": "35/1168",
      "233": "19/1168",
      "245": "35/1168",
      "255": "25/1168",
      "261": "25/1168",
      "336": "9/1168",
      "343": "13/584",
      "359": "39/1168",
      "361": "9/1168",
      "362": "25/1168",
      "389": "39/1168",
      "424": "11/584",
      "427": "37/1168",
      "438": "27/1168",
      "452": "11/292",
      "459": "17/1168",
      "496": "7/292",
      "522": "17/584",
      "550": "1/73",
      "557": "1/292",
      "572": "11/292",
      "620": "15/292",
      "648": "27/1168",
      "694": "51/1168",
      "697": "15/292",
      "711": "1/292",
      "725": "3/146",
      "726": "5/1168",
      "743": "3/292",
      "758": "11/292",
      "767": "33/1168",
      "792": "11/584",
      "794": "17/1168",
      "801": "39/1168",
      "805": "5/1168"
    },
    "exact": true
  },
  {
    "orbit_size": 1344,
    "representative": [
      1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1
    ],
    "support": [
      37,
      46,
      71,
      76,
      119,
      130,
      137,
      151,
      162,
      194,
      203,
      204,
      219,
      241,
      280,
      285,
      303,
      322,
      331,
      376,
      385,
      395,
      436,
      446,
      454,
      466,
      470,
      490,
      500,
      551,
      552,
      562,
      571,
      586,
      597,
      599,
      602,
      657,
      692,
      705,
      719,
      721,
      737,
      761,
      782,
      786,
      805,
      813
    ],
    "weights": {
      "37": "43/2307",
      "46": "55/6921",
      "71": "23/2307",
      "76": "373/6921",
      "119": "76/6921",
      "130": "220/6921",
      "137": "274/6921",
      "151": "22/769",
      "162": "17/769",
      "194": "12/769",
      "203": "86/6921",
      "204": "265/6921",
      "219": "55/6921",
      "241": "6/769",
      "280": "55/6921",
      "285": "28/769",
      "303": "220/6921",
      "322": "257/6921",
      "331": "67/6921",
      "376": "59/2307",
      "385": "55/6921",
      "395": "110/6921",
      "436": "200/6921",
      "446": "199/6921",
      "454": "146/6921",
      "466": "265/6921",
      "470": "58/6921",
      "490": "196/6921",
      "500": "8/2307",
      "551": "67/6921",
      "552": "10/769",
      "562": "56/6921",
      "571": "166/6921",
      "586": "10/2307",
      "597": "10/2307",
      "599": "116/6921",
      "602": "91/6921",
      "657": "59/2307",
      "692": "229/6921",
      "705": "38/2307",
      "719": "4/6921",
      "721": "16/769",
      "737": "5/6921",
      "761": "229/6921",
      "782": "152/2307",
      "786": "5/6921",
      "805": "461/6921",
      "813": "55/6921"
    },
    "exact": true
  },
  {
    "orbit_size": 1344,
    "representative": [
      1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    "support": [
      18,
      44,
      82,
      131,
      153,
      220,
      235,
      246,
      263,
      281,
      299,
      343,
      359,
      379,
      409,
      424,
      429,
      463,
      511,
      538,
      574,
      621,
      628,
      667,
      681,
      684,
      716,
      760,
      766,
      768,
      830
    ],
    "weights": {
      "18": "1/41",
      "44": "1/41",
      "82": "1/41",
      "131": "1/41",
      "153": "2/41",
      "220": "1/41",
      "235": "1/41",
      "246": "1/41",
      "263": "1/41",
      "281": "1/41",
      "299": "1/41",
      "343": "1/41",
      "359": "1/41",
      "379": "1/41",
      "409": "2/41",
      "424": "1/41",
      "429": "2/41",
      "463": "2/41",
      "511": "1/41",
      "538": "1/41",
      "574": "1/41",
      "621": "2/41",
      "628": "2/41",
      "667": "1/41",
      "681": "2/41",
      "684": "2/41",
      "716": "1/41",
      "760": "2/41",
      "766": "1/41",
      "768": "2/41",
      "830": "1/41"
    },
    "exact": true
  },
  {
    "orbit_size": 2688,
    "representative": [
      1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1
    ],
    "support": [
      11,
      37,
      39,
      76,
      100,
      119,
      137,
      151,
      157,
      193,
      204,
      223,
      231,
      233,
      241,
      251,
      258,
      265,
      285,
      294,
      438,
      440,
      454,
      461,
      466,
      468,
      516,
      578,
      586,
      590,
      602,
      640,
      687,
      692,
      697,
      705,
      713,
      737,
      747,
      758,
      761,
      780,
      799,
      801
    ],
    "weights": {
      "11": "5/962",
      "37": "3/148",
      "39": "2/481",
      "76": "29/962",
      "100": "3/148",
      "119": "15/1924",
      "137": "15/481",
      "151": "3/148",
      "157": "5/962",
      "193": "43/1924",
      "204": "2/481",
      "223": "3/148",
      "231": "85/1924",
      "233": "73/1924",
      "241": "19/1924",
      "251": "17/1924",
      "258": "14/481",
      "265": "14/481",
      "285": "3/148",
      "294": "71/1924",
      "438": "95/1924",
      "440": "51/1924",
      "454": "93/1924",
      "461": "31/481",
      "466": "29/1924",
      "468": "95/1924",
      "516": "1/962",
      "578": "15/1924",
      "586": "1/962",
      "590": "3/148",
      "602": "17/481",
      "640": "25/962",
      "687": "17/962",
      "692": "11/481",
      "697": "5/1924",
      "705": "61/1924",
      "713": "5/962",
      "737": "85/1924",
      "747": "61/1924",
      "758": "5/962",
      "761": "5/962",
      "780": "103/1924",
      "799": "21/962",
      "801": "3/481"
    },
    "exact": true
  },
  {
    "orbit_size": 2688,
    "representative": [
      1,
      1,
      1,
      1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1
    ],
    "support": [
      5,
      28,
      56,
      76,
      79,
      83,
      98,
      110,
      130,
      144,
      148,
      164,
      222,
      274,
      280,
      293,
      306,
      333,
      340,
      342,
      356,
      365,
      405,
      414,
      428,
      441,
      472,
      486,
      502,
      511,
      519,
      536,
      539,
      576,
      595,
      613,
      619,
      620,
      625,
      648,
      660,
      685,
      697,
      705,
      740,
      742,
      754,
      763,
      786
    ],
    "weights": {
      "5": "14/545",
      "28": "12/545",
      "56": "2/109",
      "76": "2/109",
      "79": "14/545",
      "83": "6/545",
      "98": "14/545",
      "110": "8/545",
      "130": "6/545",
      "144": "16/545",
      "148": "2/545",
      "164": "8/545",
      "222": "3/109",
      "274": "24/545",
      "280": "16/545",
      "293": "7/545",
      "306": "9/545",
      "333": "2/545",
      "340": "16/545",
      "342": "16/545",
      "356": "16/545",
      "365": "4/545",
      "405": "8/545",
      "414": "18/545",
      "428": "7/545",
      "441": "11/545",
      "472": "12/545",
      "486": "16/545",
      "502": "2/109",
      "511": "14/545",
      "519": "2/109",
      "536": "12/545",
      "539": "8/545",
      "576": "14/545",
      "595": "12/545",
      "613": "2/109",
      "619": "12/545",
      "620": "4/545",
      "625": "4/545",
      "648": "16/545",
      "660": "7/545",
      "685": "7/545",
      "697": "12/545",
      "705": "8/545",
      "740": "4/545",
      "742": "4/109",
      "754": "12/545",
      "763": "4/109",
      "786": "12/545"
    },
    "exact": true
  },
  {
    "orbit_size": 2688,
    "representative": [
      1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      1,
      1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      -1,
      1
    ],
    "support": [
      20,
      52,
      69,
      84,
      89,
      94,
      140,
      176,
      188,
      240,
      259,
      273,
      280,
      302,
      309,
      338,
      351,
      360,
      378,
      412,
      427,
      428,
      444,
      456,
      466,
      481,
      490,
      492,
      507,
      514,
      531,
      542,
      579,
      595,
      599,
      606,
      632,
      641,
      653,
      659,
      671,
      697,
      705,
      733,
      737,
      747,
      798,
      803,
      804
    ],
    "weights": {
      "20": "3/553",
      "52": "19/1106",
      "69": "17/1106",
      "84": "13/553",
      "89": "17/1106",
      "94": "17/553",
      "140": "18/553",
      "176": "25/1106",
      "188": "45/1106",
      "240": "17/1106",
      "259": "47/1106",
      "273": "1/553",
      "280": "22/553",
      "302": "3/553",
      "309": "11/1106",
      "338": "15/1106",
      "351": "5/1106",
      "360": "39/1106",
      "378": "11/1106",
      "412": "23/1106",
      "427": "11/1106",
      "428": "23/1106",
      "444": "3/158",
      "456": "3/553",
      "466": "19/1106",
      "481": "5/1106",
      "490": "10/553",
      "492": "13/553",
      "507": "9/1106",
      "514": "3/553",
      "531": "39/1106",
      "542": "11/1106",
      "579": "17/1106",
      "595": "53/1106",
      "599": "4/553",
      "606": "53/1106",
      "632": "25/1106",
      "641": "9/1106",
      "653": "9/1106",
      "659": "15/1106",
      "671": "5/1106",
      "697": "61/1106",
      "705": "15/1106",
      "733": "25/1106",
      "737": "15/553",
      "747": "24/553",
      "798": "25/1106",
      "803": "39/1106",
      "804": "2/79"
    },
    "exact": true
  },
  {
    "orbit_size": 2688,
    "representative": [
      1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      -1
    ],
    "support": [
      2,
      8,
      16,
      20,
      40,
      61,
      71,
      102,
      107,
      117,
      134,
      167,
      169,
      191,
      209,
      211,
      246,
      257,
      276,
      293,
      317,
      321,
      341,
      365,
      367,
      385,
      389,
      408,
      413,
      414,
      423,
      456,
      464,
      474,
      509,
      538,
      540,
      552,
      586,
      589,
      593,
      614,
      674,
      691,
      724,
      776,
      791,
      815,
      822
    ],
    "weights": {
      "2": "64/2181",
      "8": "56/2181",
      "16": "59/2181",
      "20": "101/2181",
      "40": "5/2181",
      "61": "62/2181",
      "71": "15/727",
      "102": "4/2181",
      "107": "76/2181",
      "117": "35/2181",
      "134": "31/2181",
      "167": "14/2181",
      "169": "13/727",
      "191": "40/2181",
      "209": "76/2181",
      "211": "8/727",
      "246": "70/2181",
      "257": "41/2181",
      "276": "35/2181",
      "293": "52/2181",
      "317": "53/2181",
      "321": "6/727",
      "341": "62/2181",
      "365": "10/727",
      "367": "52/2181",
      "385": "2/727",
      "389": "35/2181",
      "408": "5/2181",
      "413": "10/727",
      "414": "70/2181",
      "423": "2/727",
      "456": "80/2181",
      "464": "40/2181",
      "474": "58/2181",
      "509": "80/2181",
      "538": "40/2181",
      "540": "70/2181",
      "552": "14/2181",
      "586": "17/2181",
      "589": "14/2181",
      "593": "94/2181",
      "614": "15/727",
      "674": "80/2181",
      "691": "41/2181",
      "724": "35/2181",
      "776": "17/2181",
      "791": "17/2181",
      "815": "98/2181",
      "822": "15/727"
    },
    "exact": true
  }
]

==> anc/verification/h8_signrank5_realization.json <==
{
  "P": [
    [
      "-129397/10000000",
      "822589/2500000",
      "4165777/5000000",
      "4409483/10000000",
      "546333/10000000"
    ],
    [
      "1307/10000",
      "763921/2000000",
      "-1380641/5000000",
      "-7147587/10000000",
      "-4998969/10000000"
    ],
    [
      "-1809491/2500000",
      "1065391/2500000",
      "-163587/5000000",
      "2823321/10000000",
      "-4623069/10000000"
    ],
    [
      "-3710891/10000000",
      "-850183/5000000",
      "-4317069/10000000",
      "-5068049/10000000",
      "3123133/5000000"
    ],
    [
      "2636051/5000000",
      "2935163/10000000",
      "-584971/1000000",
      "1278369/2500000",
      "1795273/10000000"
    ],
    [
      "-808541/2000000",
      "-1167337/5000000",
      "-2561411/5000000",
      "3941199/10000000",
      "-1508921/2500000"
    ],
    [
      "-2992621/5000000",
      "4582969/10000000",
      "-798229/5000000",
      "87649/400000",
      "2992621/5000000"
    ],
    [
      "701261/5000000",
      "75443/80000",
      "8539/200000",
      "-1492489/5000000",
      "4631/500000"
    ]
  ],
  "Q": [
    [
      "-1750619/2500000",
      "1",
      "-42773/156250",
      "1690871/10000000",
      "1092631/10000000"
    ],
    [
      "-596401/2000000",
      "1128869/10000000",
      "1054001/2000000",
      "1",
      "3505941/5000000"
    ],
    [
      "498659/500000",
      "-29789/100000",
      "1568061/5000000",
      "1445583/5000000",
      "-1"
    ],
    [
      "1",
      "-158813/2500000",
      "4534443/10000000",
      "-3747009/10000000",
      "9387851/10000000"
    ],
    [
      "-343313/400000",
      "-120351/250000",
      "1",
      "-9508553/10000000",
      "-183399/625000"
    ],
    [
      "-772127/10000000",
      "4759331/10000000",
      "1",
      "7878721/10000000",
      "-4301163/5000000"
    ],
    [
      "488043/1250000",
      "9797403/10000000",
      "1",
      "-4394743/10000000",
      "4587119/10000000"
    ],
    [
      "-3962753/10000000",
      "-1",
      "493151/2000000",
      "671081/1000000",
      "336523/625000"
    ]
  ]
}

==> anc/verification/om_tools.py <==
"""Uniform oriented-matroid axioms and exact tope tests."""
import itertools
from pysat.solvers import Solver


def psign(seq):
    s = 1
    seq = list(seq)
    for i in range(len(seq)):
        for j in range(i + 1, len(seq)):
            if seq[i] > seq[j]:
                s = -s
    return s


def encode(n, r, topes):
    """Clauses for uniform chirotope on n points of rank r with all `topes` (and negatives) as topes."""
    bases = list(itertools.combinations(range(n), r))
    var = {B: i + 1 for i, B in enumerate(bases)}
    cl = []
    def sv(seq):
        return var[tuple(sorted(seq))], psign(seq)
    for lam in itertools.combinations(range(n), r - 2):
        rest = [e for e in range(n) if e not in lam]
        for a, b, c, d in itertools.combinations(rest, 4):
            # term signs: t1 = x1 x2, t2 = -x3 x4, t3 = x5 x6; forbid t1 = t2 = t3
            (v1, s1), (v2, s2) = sv(lam + (a, b)), sv(lam + (c, d))
            (v3, s3), (v4, s4) = sv(lam + (a, c)), sv(lam + (b, d))
            (v5, s5), (v6, s6) = sv(lam + (a, d)), sv(lam + (b, c))
            for common in (1, -1):
                # assignments of (x1..x6 as chi values) making t1=t2=t3=common
                for p1, p3, p5 in itertools.product((1, -1), repeat=3):
                    # chi values: chi1=p1, chi2 = common*p1*s1*s2 etc.
                    chi1 = p1; chi2 = common * chi1 * s1 * s2
                    chi3 = p3; chi4 = -common * chi3 * s3 * s4
                    chi5 = p5; chi6 = common * chi5 * s5 * s6
                    clause = []
                    for v, ch in ((v1, chi1), (v2, chi2), (v3, chi3), (v4, chi4), (v5, chi5), (v6, chi6)):
                        clause.append(-v if ch > 0 else v)   # forbid chi(v)=ch
                    cl.append(clause)
    seen = set()
    for T in topes:
        k = min(tuple(T), tuple(-x for x in T))
        if k in seen:
            continue
        seen.add(k)
        for S in itertools.combinations(range(n), r + 1):
            for sg in (1, -1):
                # forbid T|S = sg * X_S, i.e. chi(S-e_i) = sg * T[e_i] * (-1)^i for all i
                clause = []
                for i, e in enumerate(S):
                    B = S[:i] + S[i + 1:]
                    want = sg * T[e] * (-1) ** i
                    clause.append(-var[B] if want > 0 else var[B])
                cl.append(clause)
    return bases, var, cl


def check_chirotope(chi, n, r):
    """chi: dict sorted r-tuple -> +-1. Full 3-term GP check."""
    def c(seq):
        return psign(seq) * chi[tuple(sorted(seq))]
    for lam in itertools.combinations(range(n), r - 2):
        rest = [e for e in range(n) if e not in lam]
        for a, b, cc, d in itertools.combinations(rest, 4):
            t1 = c(lam + (a, b)) * c(lam + (cc, d))
            t2 = -c(lam + (a, cc)) * c(lam + (b, d))
            t3 = c(lam + (a, d)) * c(lam + (b, cc))
            if t1 == t2 == t3:
                return False
    return True


def is_tope(T, chi, n, r):
    for S in itertools.combinations(range(n), r + 1):
        vals = {T[e] * (-1) ** i * chi[S[:i] + S[i + 1:]] for i, e in enumerate(S)}
        if len(vals) == 1:
            return False
    return True


def all_topes(chi, n, r):
    return [T for T in itertools.product((1, -1), repeat=n) if is_tope(T, chi, n, r)]


def affine_rows(k):
    n = 2 ** k
    return [tuple(sg * (-1) ** bin(a & x).count('1') for x in range(n)) for a in range(n) for sg in (1, -1)]


def vc(rows, n):
    d = 0
    for s in range(1, n + 1):
        ok = False
        for A in itertools.combinations(range(n), s):
            if len({tuple(r[j] for j in A) for r in rows}) == 2 ** s:
                ok = True
                break
        if not ok:
            return d
        d = s
    return d


==> anc/verification/paley_table_checks.json <==
[
  {
    "p": 5,
    "closed_faces": 50,
    "height": 5,
    "square": 3,
    "mixed": [
      2,
      0,
      0
    ]
  },
  {
    "p": 13,
    "closed_faces": 2522,
    "height": 7,
    "square": 4,
    "mixed": [
      4,
      2,
      2
    ]
  },
  {
    "p": 17,
    "closed_faces": 11152,
    "height": 7,
    "square": 4,
    "mixed": [
      4,
      3,
      2
    ]
  },
  {
    "p": 29,
    "closed_faces": 240874,
    "height": 9,
    "square": 5,
    "mixed": [
      6,
      4,
      3
    ]
  },
  {
    "p": 37,
    "closed_faces": 1304842,
    "height": 9,
    "square": 5,
    "mixed": [
      8,
      4,
      4
    ]
  }
]

==> anc/verification/structural_families.json <==
[
  {
    "test": "static labels",
    "instances": 556,
    "dual_one": 412,
    "dual_two": 530,
    "versions": 35325,
    "max_two_cost": 7
  },
  {
    "test": "missing cycle",
    "n": 7,
    "vertices": 18,
    "antipodal_distance": 9,
    "facet_component_sizes": [
      3,
      3,
      3
    ]
  },
  {
    "test": "missing cycle",
    "n": 8,
    "vertices": 20,
    "antipodal_distance": 10,
    "facet_component_sizes": [
      3,
      4,
      3
    ]
  },
  {
    "test": "missing cycle",
    "n": 9,
    "vertices": 22,
    "antipodal_distance": 11,
    "facet_component_sizes": [
      3,
      5,
      3
    ]
  },
  {
    "test": "missing cycle",
    "n": 10,
    "vertices": 24,
    "antipodal_distance": 12,
    "facet_component_sizes": [
      3,
      6,
      3
    ]
  },
  {
    "test": "missing cycle",
    "n": 11,
    "vertices": 26,
    "antipodal_distance": 13,
    "facet_component_sizes": [
      3,
      7,
      3
    ]
  },
  {
    "test": "missing cycle",
    "n": 12,
    "vertices": 28,
    "antipodal_distance": 14,
    "facet_component_sizes": [
      3,
      8,
      3
    ]
  },
  {
    "test": "missing cycle",
    "n": 13,
    "vertices": 30,
    "antipodal_distance": 15,
    "facet_component_sizes": [
      3,
      9,
      3
    ]
  },
  {
    "test": "missing cycle",
    "n": 14,
    "vertices": 32,
    "antipodal_distance": 16,
    "facet_component_sizes": [
      3,
      10,
      3
    ]
  },
  {
    "test": "cyclic anchored patterns",
    "n_range": [
      6,
      34
    ],
    "patterns_checked": 225
  }
]

==> anc/verification/vote_geometry_checks.json <==
{
  "walsh_distributions": 420,
  "threshold_encodings": 336,
  "hamming_polynomials": 4097,
  "punctured_cube_rows": 2026,
  "parity_vertices": 256,
  "paley_analytic_rows": 21
}
